Acceleration of Cooperative Least Mean Square via Chebyshev Periodical Successive Over-Relaxation

A distributed algorithm for least mean square (LMS) can be used in distributed signal estimation and in distributed training for multivariate regression models. The convergence speed of an algorithm is a critical factor because a faster algorithm requires less communications overhead and it results in a narrower network bandwidth. The goal of this paper is to present that use of Chebyshev periodical successive over-relaxation (PSOR) can accelerate distributed LMS algorithms in a naturally manner. The basic idea of Chbyshev PSOR is to introduce index-dependent PSOR factors that control the spectral radius of a matrix governing the convergence behavior of the modified fixed-point iteration. Accelerations of convergence speed are empirically confirmed in a wide range of networks, such as known small graphs (e.g., Karate graph), and random graphs, such as Erdos-Renyi (ER) random graphs and Barabasi-Albert random graphs.

==> figs/beta_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Plots.GRBackend()"
      ]
     },
     "execution_count": 95,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using LinearAlgebra\n",
    "using Plots\n",
    "gr()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0"
      ]
     },
     "execution_count": 159,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "lmin = 0.1\n",
    "lmax = 1.0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "ωc (generic function with 1 method)"
      ]
     },
     "execution_count": 160,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ωc(k, a, b, T) = ((a + b)/2.0 + ((b - a)/2.0) * cos(pi * (2*k+1)/(2*T)))^(-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "beta (generic function with 1 method)"
      ]
     },
     "execution_count": 218,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function beta(lambda, T, a, b) \n",
    "    prod = 1.0\n",
    "    for k in 0:T-1\n",
    "        prod *= 1.0 - ωc(k, a, b, T)*lambda\n",
    "    end\n",
    "    return abs(prod)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 228,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.1:0.001:1.0"
      ]
     },
     "execution_count": 228,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xrange = lmin:0.001:lmax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 229,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = (x->beta(x, 1, lmin, lmax)).(xrange);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 230,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip9400\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip9400)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip9401\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip9400)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip9402\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1114.58 2352.76,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,782.456 2352.76,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,450.328 2352.76,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,118.199 2352.76,118.199 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1446.71 180.284,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1114.58 180.284,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,782.456 180.284,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,450.328 180.284,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,118.199 180.284,118.199 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 446.618, 1541.47)\" x=\"446.618\" y=\"1541.47\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 907.595, 1541.47)\" x=\"907.595\" y=\"1541.47\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1368.57, 1541.47)\" x=\"1368.57\" y=\"1541.47\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1829.55, 1541.47)\" x=\"1829.55\" y=\"1541.47\">0.8</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2290.52, 1541.47)\" x=\"2290.52\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1464.21)\" x=\"129.898\" y=\"1464.21\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1132.08)\" x=\"129.898\" y=\"1132.08\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 799.956)\" x=\"129.898\" y=\"799.956\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 467.828)\" x=\"129.898\" y=\"467.828\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 135.699)\" x=\"129.898\" y=\"135.699\">0.8</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,47.2441 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2352.76,1487.47 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9402)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,88.0053 218.435,91.0247 220.74,94.044 223.044,97.0634 225.349,100.083 227.654,103.102 229.959,106.121 232.264,109.141 234.569,112.16 236.874,115.18 \n",
       "  239.179,118.199 241.484,121.218 243.788,124.238 246.093,127.257 248.398,130.276 250.703,133.296 253.008,136.315 255.313,139.334 257.618,142.354 259.923,145.373 \n",
       "  262.227,148.392 264.532,151.412 266.837,154.431 269.142,157.45 271.447,160.47 273.752,163.489 276.057,166.508 278.362,169.528 280.667,172.547 282.971,175.567 \n",
       "  285.276,178.586 287.581,181.605 289.886,184.625 292.191,187.644 294.496,190.663 296.801,193.683 299.106,196.702 301.41,199.721 303.715,202.741 306.02,205.76 \n",
       "  308.325,208.779 310.63,211.799 312.935,214.818 315.24,217.837 317.545,220.857 319.85,223.876 322.154,226.896 324.459,229.915 326.764,232.934 329.069,235.954 \n",
       "  331.374,238.973 333.679,241.992 335.984,245.012 338.289,248.031 340.593,251.05 342.898,254.07 345.203,257.089 347.508,260.108 349.813,263.128 352.118,266.147 \n",
       "  354.423,269.166 356.728,272.186 359.033,275.205 361.337,278.224 363.642,281.244 365.947,284.263 368.252,287.283 370.557,290.302 372.862,293.321 375.167,296.341 \n",
       "  377.472,299.36 379.776,302.379 382.081,305.399 384.386,308.418 386.691,311.437 388.996,314.457 391.301,317.476 393.606,320.495 395.911,323.515 398.216,326.534 \n",
       "  400.52,329.553 402.825,332.573 405.13,335.592 407.435,338.612 409.74,341.631 412.045,344.65 414.35,347.67 416.655,350.689 418.959,353.708 421.264,356.728 \n",
       "  423.569,359.747 425.874,362.766 428.179,365.786 430.484,368.805 432.789,371.824 435.094,374.844 437.399,377.863 439.703,380.882 442.008,383.902 444.313,386.921 \n",
       "  446.618,389.94 448.923,392.96 451.228,395.979 453.533,398.999 455.838,402.018 458.142,405.037 460.447,408.057 462.752,411.076 465.057,414.095 467.362,417.115 \n",
       "  469.667,420.134 471.972,423.153 474.277,426.173 476.582,429.192 478.886,432.211 481.191,435.231 483.496,438.25 485.801,441.269 488.106,444.289 490.411,447.308 \n",
       "  492.716,450.328 495.021,453.347 497.325,456.366 499.63,459.386 501.935,462.405 504.24,465.424 506.545,468.444 508.85,471.463 511.155,474.482 513.46,477.502 \n",
       "  515.765,480.521 518.069,483.54 520.374,486.56 522.679,489.579 524.984,492.598 527.289,495.618 529.594,498.637 531.899,501.656 534.204,504.676 536.508,507.695 \n",
       "  538.813,510.715 541.118,513.734 543.423,516.753 545.728,519.773 548.033,522.792 550.338,525.811 552.643,528.831 554.948,531.85 557.252,534.869 559.557,537.889 \n",
       "  561.862,540.908 564.167,543.927 566.472,546.947 568.777,549.966 571.082,552.985 573.387,556.005 575.691,559.024 577.996,562.044 580.301,565.063 582.606,568.082 \n",
       "  584.911,571.102 587.216,574.121 589.521,577.14 591.826,580.16 594.131,583.179 596.435,586.198 598.74,589.218 601.045,592.237 603.35,595.256 605.655,598.276 \n",
       "  607.96,601.295 610.265,604.314 612.57,607.334 614.874,610.353 617.179,613.372 619.484,616.392 621.789,619.411 624.094,622.431 626.399,625.45 628.704,628.469 \n",
       "  631.009,631.489 633.314,634.508 635.618,637.527 637.923,640.547 640.228,643.566 642.533,646.585 644.838,649.605 647.143,652.624 649.448,655.643 651.753,658.663 \n",
       "  654.057,661.682 656.362,664.701 658.667,667.721 660.972,670.74 663.277,673.76 665.582,676.779 667.887,679.798 670.192,682.818 672.497,685.837 674.801,688.856 \n",
       "  677.106,691.876 679.411,694.895 681.716,697.914 684.021,700.934 686.326,703.953 688.631,706.972 690.936,709.992 693.24,713.011 695.545,716.03 697.85,719.05 \n",
       "  700.155,722.069 702.46,725.088 704.765,728.108 707.07,731.127 709.375,734.147 711.68,737.166 713.984,740.185 716.289,743.205 718.594,746.224 720.899,749.243 \n",
       "  723.204,752.263 725.509,755.282 727.814,758.301 730.119,761.321 732.423,764.34 734.728,767.359 737.033,770.379 739.338,773.398 741.643,776.417 743.948,779.437 \n",
       "  746.253,782.456 748.558,785.476 750.863,788.495 753.167,791.514 755.472,794.534 757.777,797.553 760.082,800.572 762.387,803.592 764.692,806.611 766.997,809.63 \n",
       "  769.302,812.65 771.606,815.669 773.911,818.688 776.216,821.708 778.521,824.727 780.826,827.746 783.131,830.766 785.436,833.785 787.741,836.804 790.046,839.824 \n",
       "  792.35,842.843 794.655,845.863 796.96,848.882 799.265,851.901 801.57,854.921 803.875,857.94 806.18,860.959 808.485,863.979 810.789,866.998 813.094,870.017 \n",
       "  815.399,873.037 817.704,876.056 820.009,879.075 822.314,882.095 824.619,885.114 826.924,888.133 829.229,891.153 831.533,894.172 833.838,897.192 836.143,900.211 \n",
       "  838.448,903.23 840.753,906.25 843.058,909.269 845.363,912.288 847.668,915.308 849.972,918.327 852.277,921.346 854.582,924.366 856.887,927.385 859.192,930.404 \n",
       "  861.497,933.424 863.802,936.443 866.107,939.462 868.412,942.482 870.716,945.501 873.021,948.52 875.326,951.54 877.631,954.559 879.936,957.579 882.241,960.598 \n",
       "  884.546,963.617 886.851,966.637 889.156,969.656 891.46,972.675 893.765,975.695 896.07,978.714 898.375,981.733 900.68,984.753 902.985,987.772 905.29,990.791 \n",
       "  907.595,993.811 909.899,996.83 912.204,999.849 914.509,1002.87 916.814,1005.89 919.119,1008.91 921.424,1011.93 923.729,1014.95 926.034,1017.97 928.339,1020.98 \n",
       "  930.643,1024 932.948,1027.02 935.253,1030.04 937.558,1033.06 939.863,1036.08 942.168,1039.1 944.473,1042.12 946.778,1045.14 949.082,1048.16 951.387,1051.18 \n",
       "  953.692,1054.2 955.997,1057.22 958.302,1060.24 960.607,1063.26 962.912,1066.28 965.217,1069.29 967.522,1072.31 969.826,1075.33 972.131,1078.35 974.436,1081.37 \n",
       "  976.741,1084.39 979.046,1087.41 981.351,1090.43 983.656,1093.45 985.961,1096.47 988.265,1099.49 990.57,1102.51 992.875,1105.53 995.18,1108.55 997.485,1111.57 \n",
       "  999.79,1114.58 1002.09,1117.6 1004.4,1120.62 1006.7,1123.64 1009.01,1126.66 1011.31,1129.68 1013.62,1132.7 1015.92,1135.72 1018.23,1138.74 1020.53,1141.76 \n",
       "  1022.84,1144.78 1025.14,1147.8 1027.45,1150.82 1029.75,1153.84 1032.06,1156.86 1034.36,1159.88 1036.67,1162.89 1038.97,1165.91 1041.28,1168.93 1043.58,1171.95 \n",
       "  1045.89,1174.97 1048.19,1177.99 1050.5,1181.01 1052.8,1184.03 1055.11,1187.05 1057.41,1190.07 1059.72,1193.09 1062.02,1196.11 1064.33,1199.13 1066.63,1202.15 \n",
       "  1068.94,1205.17 1071.24,1208.18 1073.55,1211.2 1075.85,1214.22 1078.16,1217.24 1080.46,1220.26 1082.77,1223.28 1085.07,1226.3 1087.38,1229.32 1089.68,1232.34 \n",
       "  1091.99,1235.36 1094.29,1238.38 1096.59,1241.4 1098.9,1244.42 1101.2,1247.44 1103.51,1250.46 1105.81,1253.47 1108.12,1256.49 1110.42,1259.51 1112.73,1262.53 \n",
       "  1115.03,1265.55 1117.34,1268.57 1119.64,1271.59 1121.95,1274.61 1124.25,1277.63 1126.56,1280.65 1128.86,1283.67 1131.17,1286.69 1133.47,1289.71 1135.78,1292.73 \n",
       "  1138.08,1295.75 1140.39,1298.77 1142.69,1301.78 1145,1304.8 1147.3,1307.82 1149.61,1310.84 1151.91,1313.86 1154.22,1316.88 1156.52,1319.9 1158.83,1322.92 \n",
       "  1161.13,1325.94 1163.44,1328.96 1165.74,1331.98 1168.05,1335 1170.35,1338.02 1172.66,1341.04 1174.96,1344.06 1177.27,1347.07 1179.57,1350.09 1181.88,1353.11 \n",
       "  1184.18,1356.13 1186.49,1359.15 1188.79,1362.17 1191.1,1365.19 1193.4,1368.21 1195.7,1371.23 1198.01,1374.25 1200.31,1377.27 1202.62,1380.29 1204.92,1383.31 \n",
       "  1207.23,1386.33 1209.53,1389.35 1211.84,1392.37 1214.14,1395.38 1216.45,1398.4 1218.75,1401.42 1221.06,1404.44 1223.36,1407.46 1225.67,1410.48 1227.97,1413.5 \n",
       "  1230.28,1416.52 1232.58,1419.54 1234.89,1422.56 1237.19,1425.58 1239.5,1428.6 1241.8,1431.62 1244.11,1434.64 1246.41,1437.66 1248.72,1440.67 1251.02,1443.69 \n",
       "  1253.33,1446.71 1255.63,1443.69 1257.94,1440.67 1260.24,1437.66 1262.55,1434.64 1264.85,1431.62 1267.16,1428.6 1269.46,1425.58 1271.77,1422.56 1274.07,1419.54 \n",
       "  1276.38,1416.52 1278.68,1413.5 1280.99,1410.48 1283.29,1407.46 1285.6,1404.44 1287.9,1401.42 1290.21,1398.4 1292.51,1395.38 1294.81,1392.37 1297.12,1389.35 \n",
       "  1299.42,1386.33 1301.73,1383.31 1304.03,1380.29 1306.34,1377.27 1308.64,1374.25 1310.95,1371.23 1313.25,1368.21 1315.56,1365.19 1317.86,1362.17 1320.17,1359.15 \n",
       "  1322.47,1356.13 1324.78,1353.11 1327.08,1350.09 1329.39,1347.07 1331.69,1344.06 1334,1341.04 1336.3,1338.02 1338.61,1335 1340.91,1331.98 1343.22,1328.96 \n",
       "  1345.52,1325.94 1347.83,1322.92 1350.13,1319.9 1352.44,1316.88 1354.74,1313.86 1357.05,1310.84 1359.35,1307.82 1361.66,1304.8 1363.96,1301.78 1366.27,1298.77 \n",
       "  1368.57,1295.75 1370.88,1292.73 1373.18,1289.71 1375.49,1286.69 1377.79,1283.67 1380.1,1280.65 1382.4,1277.63 1384.71,1274.61 1387.01,1271.59 1389.32,1268.57 \n",
       "  1391.62,1265.55 1393.92,1262.53 1396.23,1259.51 1398.53,1256.49 1400.84,1253.47 1403.14,1250.46 1405.45,1247.44 1407.75,1244.42 1410.06,1241.4 1412.36,1238.38 \n",
       "  1414.67,1235.36 1416.97,1232.34 1419.28,1229.32 1421.58,1226.3 1423.89,1223.28 1426.19,1220.26 1428.5,1217.24 1430.8,1214.22 1433.11,1211.2 1435.41,1208.18 \n",
       "  1437.72,1205.17 1440.02,1202.15 1442.33,1199.13 1444.63,1196.11 1446.94,1193.09 1449.24,1190.07 1451.55,1187.05 1453.85,1184.03 1456.16,1181.01 1458.46,1177.99 \n",
       "  1460.77,1174.97 1463.07,1171.95 1465.38,1168.93 1467.68,1165.91 1469.99,1162.89 1472.29,1159.88 1474.6,1156.86 1476.9,1153.84 1479.21,1150.82 1481.51,1147.8 \n",
       "  1483.82,1144.78 1486.12,1141.76 1488.42,1138.74 1490.73,1135.72 1493.03,1132.7 1495.34,1129.68 1497.64,1126.66 1499.95,1123.64 1502.25,1120.62 1504.56,1117.6 \n",
       "  1506.86,1114.58 1509.17,1111.57 1511.47,1108.55 1513.78,1105.53 1516.08,1102.51 1518.39,1099.49 1520.69,1096.47 1523,1093.45 1525.3,1090.43 1527.61,1087.41 \n",
       "  1529.91,1084.39 1532.22,1081.37 1534.52,1078.35 1536.83,1075.33 1539.13,1072.31 1541.44,1069.29 1543.74,1066.28 1546.05,1063.26 1548.35,1060.24 1550.66,1057.22 \n",
       "  1552.96,1054.2 1555.27,1051.18 1557.57,1048.16 1559.88,1045.14 1562.18,1042.12 1564.49,1039.1 1566.79,1036.08 1569.1,1033.06 1571.4,1030.04 1573.71,1027.02 \n",
       "  1576.01,1024 1578.32,1020.98 1580.62,1017.97 1582.93,1014.95 1585.23,1011.93 1587.53,1008.91 1589.84,1005.89 1592.14,1002.87 1594.45,999.849 1596.75,996.83 \n",
       "  1599.06,993.811 1601.36,990.791 1603.67,987.772 1605.97,984.753 1608.28,981.733 1610.58,978.714 1612.89,975.695 1615.19,972.675 1617.5,969.656 1619.8,966.637 \n",
       "  1622.11,963.617 1624.41,960.598 1626.72,957.579 1629.02,954.559 1631.33,951.54 1633.63,948.52 1635.94,945.501 1638.24,942.482 1640.55,939.462 1642.85,936.443 \n",
       "  1645.16,933.424 1647.46,930.404 1649.77,927.385 1652.07,924.366 1654.38,921.346 1656.68,918.327 1658.99,915.308 1661.29,912.288 1663.6,909.269 1665.9,906.25 \n",
       "  1668.21,903.23 1670.51,900.211 1672.82,897.192 1675.12,894.172 1677.43,891.153 1679.73,888.133 1682.04,885.114 1684.34,882.095 1686.64,879.075 1688.95,876.056 \n",
       "  1691.25,873.037 1693.56,870.017 1695.86,866.998 1698.17,863.979 1700.47,860.959 1702.78,857.94 1705.08,854.921 1707.39,851.901 1709.69,848.882 1712,845.863 \n",
       "  1714.3,842.843 1716.61,839.824 1718.91,836.804 1721.22,833.785 1723.52,830.766 1725.83,827.746 1728.13,824.727 1730.44,821.708 1732.74,818.688 1735.05,815.669 \n",
       "  1737.35,812.65 1739.66,809.63 1741.96,806.611 1744.27,803.592 1746.57,800.572 1748.88,797.553 1751.18,794.534 1753.49,791.514 1755.79,788.495 1758.1,785.476 \n",
       "  1760.4,782.456 1762.71,779.437 1765.01,776.417 1767.32,773.398 1769.62,770.379 1771.93,767.359 1774.23,764.34 1776.54,761.321 1778.84,758.301 1781.15,755.282 \n",
       "  1783.45,752.263 1785.75,749.243 1788.06,746.224 1790.36,743.205 1792.67,740.185 1794.97,737.166 1797.28,734.147 1799.58,731.127 1801.89,728.108 1804.19,725.088 \n",
       "  1806.5,722.069 1808.8,719.05 1811.11,716.03 1813.41,713.011 1815.72,709.992 1818.02,706.972 1820.33,703.953 1822.63,700.934 1824.94,697.914 1827.24,694.895 \n",
       "  1829.55,691.876 1831.85,688.856 1834.16,685.837 1836.46,682.818 1838.77,679.798 1841.07,676.779 1843.38,673.76 1845.68,670.74 1847.99,667.721 1850.29,664.701 \n",
       "  1852.6,661.682 1854.9,658.663 1857.21,655.643 1859.51,652.624 1861.82,649.605 1864.12,646.585 1866.43,643.566 1868.73,640.547 1871.04,637.527 1873.34,634.508 \n",
       "  1875.65,631.489 1877.95,628.469 1880.25,625.45 1882.56,622.431 1884.86,619.411 1887.17,616.392 1889.47,613.372 1891.78,610.353 1894.08,607.334 1896.39,604.314 \n",
       "  1898.69,601.295 1901,598.276 1903.3,595.256 1905.61,592.237 1907.91,589.218 1910.22,586.198 1912.52,583.179 1914.83,580.16 1917.13,577.14 1919.44,574.121 \n",
       "  1921.74,571.102 1924.05,568.082 1926.35,565.063 1928.66,562.044 1930.96,559.024 1933.27,556.005 1935.57,552.985 1937.88,549.966 1940.18,546.947 1942.49,543.927 \n",
       "  1944.79,540.908 1947.1,537.889 1949.4,534.869 1951.71,531.85 1954.01,528.831 1956.32,525.811 1958.62,522.792 1960.93,519.773 1963.23,516.753 1965.54,513.734 \n",
       "  1967.84,510.715 1970.15,507.695 1972.45,504.676 1974.76,501.656 1977.06,498.637 1979.36,495.618 1981.67,492.598 1983.97,489.579 1986.28,486.56 1988.58,483.54 \n",
       "  1990.89,480.521 1993.19,477.502 1995.5,474.482 1997.8,471.463 2000.11,468.444 2002.41,465.424 2004.72,462.405 2007.02,459.386 2009.33,456.366 2011.63,453.347 \n",
       "  2013.94,450.328 2016.24,447.308 2018.55,444.289 2020.85,441.269 2023.16,438.25 2025.46,435.231 2027.77,432.211 2030.07,429.192 2032.38,426.173 2034.68,423.153 \n",
       "  2036.99,420.134 2039.29,417.115 2041.6,414.095 2043.9,411.076 2046.21,408.057 2048.51,405.037 2050.82,402.018 2053.12,398.999 2055.43,395.979 2057.73,392.96 \n",
       "  2060.04,389.94 2062.34,386.921 2064.65,383.902 2066.95,380.882 2069.26,377.863 2071.56,374.844 2073.87,371.824 2076.17,368.805 2078.47,365.786 2080.78,362.766 \n",
       "  2083.08,359.747 2085.39,356.728 2087.69,353.708 2090,350.689 2092.3,347.67 2094.61,344.65 2096.91,341.631 2099.22,338.612 2101.52,335.592 2103.83,332.573 \n",
       "  2106.13,329.553 2108.44,326.534 2110.74,323.515 2113.05,320.495 2115.35,317.476 2117.66,314.457 2119.96,311.437 2122.27,308.418 2124.57,305.399 2126.88,302.379 \n",
       "  2129.18,299.36 2131.49,296.341 2133.79,293.321 2136.1,290.302 2138.4,287.283 2140.71,284.263 2143.01,281.244 2145.32,278.224 2147.62,275.205 2149.93,272.186 \n",
       "  2152.23,269.166 2154.54,266.147 2156.84,263.128 2159.15,260.108 2161.45,257.089 2163.76,254.07 2166.06,251.05 2168.37,248.031 2170.67,245.012 2172.98,241.992 \n",
       "  2175.28,238.973 2177.58,235.954 2179.89,232.934 2182.19,229.915 2184.5,226.896 2186.8,223.876 2189.11,220.857 2191.41,217.837 2193.72,214.818 2196.02,211.799 \n",
       "  2198.33,208.779 2200.63,205.76 2202.94,202.741 2205.24,199.721 2207.55,196.702 2209.85,193.683 2212.16,190.663 2214.46,187.644 2216.77,184.625 2219.07,181.605 \n",
       "  2221.38,178.586 2223.68,175.567 2225.99,172.547 2228.29,169.528 2230.6,166.508 2232.9,163.489 2235.21,160.47 2237.51,157.45 2239.82,154.431 2242.12,151.412 \n",
       "  2244.43,148.392 2246.73,145.373 2249.04,142.354 2251.34,139.334 2253.65,136.315 2255.95,133.296 2258.26,130.276 2260.56,127.257 2262.87,124.238 2265.17,121.218 \n",
       "  2267.48,118.199 2269.78,115.18 2272.09,112.16 2274.39,109.141 2276.69,106.121 2279,103.102 2281.3,100.083 2283.61,97.0634 2285.91,94.044 2288.22,91.0247 \n",
       "  2290.52,88.0053 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip9400)\" d=\"\n",
       "M1929.71 251.724 L2280.76 251.724 L2280.76 130.764 L1929.71 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1929.71,251.724 2280.76,251.724 2280.76,130.764 1929.71,130.764 1929.71,251.724 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9400)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,191.244 2097.71,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip9400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 208.744)\" x=\"2121.71\" y=\"208.744\">T = 1</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 230,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(xrange, y, label = \"T = 1\", lw=2, framestyle = :box)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 231,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = (x->beta(x, 2, lmin, lmax)).(xrange);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 232,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip9800\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip9800)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip9801\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip9800)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip9802\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1114.58 2352.76,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,782.456 2352.76,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,450.328 2352.76,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,118.199 2352.76,118.199 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1446.71 180.284,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1114.58 180.284,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,782.456 180.284,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,450.328 180.284,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,118.199 180.284,118.199 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 446.618, 1541.47)\" x=\"446.618\" y=\"1541.47\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 907.595, 1541.47)\" x=\"907.595\" y=\"1541.47\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1368.57, 1541.47)\" x=\"1368.57\" y=\"1541.47\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1829.55, 1541.47)\" x=\"1829.55\" y=\"1541.47\">0.8</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2290.52, 1541.47)\" x=\"2290.52\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1464.21)\" x=\"129.898\" y=\"1464.21\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1132.08)\" x=\"129.898\" y=\"1132.08\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 799.956)\" x=\"129.898\" y=\"799.956\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 467.828)\" x=\"129.898\" y=\"467.828\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 135.699)\" x=\"129.898\" y=\"135.699\">0.8</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,47.2441 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2352.76,1487.47 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,88.0053 218.435,91.0247 220.74,94.044 223.044,97.0634 225.349,100.083 227.654,103.102 229.959,106.121 232.264,109.141 234.569,112.16 236.874,115.18 \n",
       "  239.179,118.199 241.484,121.218 243.788,124.238 246.093,127.257 248.398,130.276 250.703,133.296 253.008,136.315 255.313,139.334 257.618,142.354 259.923,145.373 \n",
       "  262.227,148.392 264.532,151.412 266.837,154.431 269.142,157.45 271.447,160.47 273.752,163.489 276.057,166.508 278.362,169.528 280.667,172.547 282.971,175.567 \n",
       "  285.276,178.586 287.581,181.605 289.886,184.625 292.191,187.644 294.496,190.663 296.801,193.683 299.106,196.702 301.41,199.721 303.715,202.741 306.02,205.76 \n",
       "  308.325,208.779 310.63,211.799 312.935,214.818 315.24,217.837 317.545,220.857 319.85,223.876 322.154,226.896 324.459,229.915 326.764,232.934 329.069,235.954 \n",
       "  331.374,238.973 333.679,241.992 335.984,245.012 338.289,248.031 340.593,251.05 342.898,254.07 345.203,257.089 347.508,260.108 349.813,263.128 352.118,266.147 \n",
       "  354.423,269.166 356.728,272.186 359.033,275.205 361.337,278.224 363.642,281.244 365.947,284.263 368.252,287.283 370.557,290.302 372.862,293.321 375.167,296.341 \n",
       "  377.472,299.36 379.776,302.379 382.081,305.399 384.386,308.418 386.691,311.437 388.996,314.457 391.301,317.476 393.606,320.495 395.911,323.515 398.216,326.534 \n",
       "  400.52,329.553 402.825,332.573 405.13,335.592 407.435,338.612 409.74,341.631 412.045,344.65 414.35,347.67 416.655,350.689 418.959,353.708 421.264,356.728 \n",
       "  423.569,359.747 425.874,362.766 428.179,365.786 430.484,368.805 432.789,371.824 435.094,374.844 437.399,377.863 439.703,380.882 442.008,383.902 444.313,386.921 \n",
       "  446.618,389.94 448.923,392.96 451.228,395.979 453.533,398.999 455.838,402.018 458.142,405.037 460.447,408.057 462.752,411.076 465.057,414.095 467.362,417.115 \n",
       "  469.667,420.134 471.972,423.153 474.277,426.173 476.582,429.192 478.886,432.211 481.191,435.231 483.496,438.25 485.801,441.269 488.106,444.289 490.411,447.308 \n",
       "  492.716,450.328 495.021,453.347 497.325,456.366 499.63,459.386 501.935,462.405 504.24,465.424 506.545,468.444 508.85,471.463 511.155,474.482 513.46,477.502 \n",
       "  515.765,480.521 518.069,483.54 520.374,486.56 522.679,489.579 524.984,492.598 527.289,495.618 529.594,498.637 531.899,501.656 534.204,504.676 536.508,507.695 \n",
       "  538.813,510.715 541.118,513.734 543.423,516.753 545.728,519.773 548.033,522.792 550.338,525.811 552.643,528.831 554.948,531.85 557.252,534.869 559.557,537.889 \n",
       "  561.862,540.908 564.167,543.927 566.472,546.947 568.777,549.966 571.082,552.985 573.387,556.005 575.691,559.024 577.996,562.044 580.301,565.063 582.606,568.082 \n",
       "  584.911,571.102 587.216,574.121 589.521,577.14 591.826,580.16 594.131,583.179 596.435,586.198 598.74,589.218 601.045,592.237 603.35,595.256 605.655,598.276 \n",
       "  607.96,601.295 610.265,604.314 612.57,607.334 614.874,610.353 617.179,613.372 619.484,616.392 621.789,619.411 624.094,622.431 626.399,625.45 628.704,628.469 \n",
       "  631.009,631.489 633.314,634.508 635.618,637.527 637.923,640.547 640.228,643.566 642.533,646.585 644.838,649.605 647.143,652.624 649.448,655.643 651.753,658.663 \n",
       "  654.057,661.682 656.362,664.701 658.667,667.721 660.972,670.74 663.277,673.76 665.582,676.779 667.887,679.798 670.192,682.818 672.497,685.837 674.801,688.856 \n",
       "  677.106,691.876 679.411,694.895 681.716,697.914 684.021,700.934 686.326,703.953 688.631,706.972 690.936,709.992 693.24,713.011 695.545,716.03 697.85,719.05 \n",
       "  700.155,722.069 702.46,725.088 704.765,728.108 707.07,731.127 709.375,734.147 711.68,737.166 713.984,740.185 716.289,743.205 718.594,746.224 720.899,749.243 \n",
       "  723.204,752.263 725.509,755.282 727.814,758.301 730.119,761.321 732.423,764.34 734.728,767.359 737.033,770.379 739.338,773.398 741.643,776.417 743.948,779.437 \n",
       "  746.253,782.456 748.558,785.476 750.863,788.495 753.167,791.514 755.472,794.534 757.777,797.553 760.082,800.572 762.387,803.592 764.692,806.611 766.997,809.63 \n",
       "  769.302,812.65 771.606,815.669 773.911,818.688 776.216,821.708 778.521,824.727 780.826,827.746 783.131,830.766 785.436,833.785 787.741,836.804 790.046,839.824 \n",
       "  792.35,842.843 794.655,845.863 796.96,848.882 799.265,851.901 801.57,854.921 803.875,857.94 806.18,860.959 808.485,863.979 810.789,866.998 813.094,870.017 \n",
       "  815.399,873.037 817.704,876.056 820.009,879.075 822.314,882.095 824.619,885.114 826.924,888.133 829.229,891.153 831.533,894.172 833.838,897.192 836.143,900.211 \n",
       "  838.448,903.23 840.753,906.25 843.058,909.269 845.363,912.288 847.668,915.308 849.972,918.327 852.277,921.346 854.582,924.366 856.887,927.385 859.192,930.404 \n",
       "  861.497,933.424 863.802,936.443 866.107,939.462 868.412,942.482 870.716,945.501 873.021,948.52 875.326,951.54 877.631,954.559 879.936,957.579 882.241,960.598 \n",
       "  884.546,963.617 886.851,966.637 889.156,969.656 891.46,972.675 893.765,975.695 896.07,978.714 898.375,981.733 900.68,984.753 902.985,987.772 905.29,990.791 \n",
       "  907.595,993.811 909.899,996.83 912.204,999.849 914.509,1002.87 916.814,1005.89 919.119,1008.91 921.424,1011.93 923.729,1014.95 926.034,1017.97 928.339,1020.98 \n",
       "  930.643,1024 932.948,1027.02 935.253,1030.04 937.558,1033.06 939.863,1036.08 942.168,1039.1 944.473,1042.12 946.778,1045.14 949.082,1048.16 951.387,1051.18 \n",
       "  953.692,1054.2 955.997,1057.22 958.302,1060.24 960.607,1063.26 962.912,1066.28 965.217,1069.29 967.522,1072.31 969.826,1075.33 972.131,1078.35 974.436,1081.37 \n",
       "  976.741,1084.39 979.046,1087.41 981.351,1090.43 983.656,1093.45 985.961,1096.47 988.265,1099.49 990.57,1102.51 992.875,1105.53 995.18,1108.55 997.485,1111.57 \n",
       "  999.79,1114.58 1002.09,1117.6 1004.4,1120.62 1006.7,1123.64 1009.01,1126.66 1011.31,1129.68 1013.62,1132.7 1015.92,1135.72 1018.23,1138.74 1020.53,1141.76 \n",
       "  1022.84,1144.78 1025.14,1147.8 1027.45,1150.82 1029.75,1153.84 1032.06,1156.86 1034.36,1159.88 1036.67,1162.89 1038.97,1165.91 1041.28,1168.93 1043.58,1171.95 \n",
       "  1045.89,1174.97 1048.19,1177.99 1050.5,1181.01 1052.8,1184.03 1055.11,1187.05 1057.41,1190.07 1059.72,1193.09 1062.02,1196.11 1064.33,1199.13 1066.63,1202.15 \n",
       "  1068.94,1205.17 1071.24,1208.18 1073.55,1211.2 1075.85,1214.22 1078.16,1217.24 1080.46,1220.26 1082.77,1223.28 1085.07,1226.3 1087.38,1229.32 1089.68,1232.34 \n",
       "  1091.99,1235.36 1094.29,1238.38 1096.59,1241.4 1098.9,1244.42 1101.2,1247.44 1103.51,1250.46 1105.81,1253.47 1108.12,1256.49 1110.42,1259.51 1112.73,1262.53 \n",
       "  1115.03,1265.55 1117.34,1268.57 1119.64,1271.59 1121.95,1274.61 1124.25,1277.63 1126.56,1280.65 1128.86,1283.67 1131.17,1286.69 1133.47,1289.71 1135.78,1292.73 \n",
       "  1138.08,1295.75 1140.39,1298.77 1142.69,1301.78 1145,1304.8 1147.3,1307.82 1149.61,1310.84 1151.91,1313.86 1154.22,1316.88 1156.52,1319.9 1158.83,1322.92 \n",
       "  1161.13,1325.94 1163.44,1328.96 1165.74,1331.98 1168.05,1335 1170.35,1338.02 1172.66,1341.04 1174.96,1344.06 1177.27,1347.07 1179.57,1350.09 1181.88,1353.11 \n",
       "  1184.18,1356.13 1186.49,1359.15 1188.79,1362.17 1191.1,1365.19 1193.4,1368.21 1195.7,1371.23 1198.01,1374.25 1200.31,1377.27 1202.62,1380.29 1204.92,1383.31 \n",
       "  1207.23,1386.33 1209.53,1389.35 1211.84,1392.37 1214.14,1395.38 1216.45,1398.4 1218.75,1401.42 1221.06,1404.44 1223.36,1407.46 1225.67,1410.48 1227.97,1413.5 \n",
       "  1230.28,1416.52 1232.58,1419.54 1234.89,1422.56 1237.19,1425.58 1239.5,1428.6 1241.8,1431.62 1244.11,1434.64 1246.41,1437.66 1248.72,1440.67 1251.02,1443.69 \n",
       "  1253.33,1446.71 1255.63,1443.69 1257.94,1440.67 1260.24,1437.66 1262.55,1434.64 1264.85,1431.62 1267.16,1428.6 1269.46,1425.58 1271.77,1422.56 1274.07,1419.54 \n",
       "  1276.38,1416.52 1278.68,1413.5 1280.99,1410.48 1283.29,1407.46 1285.6,1404.44 1287.9,1401.42 1290.21,1398.4 1292.51,1395.38 1294.81,1392.37 1297.12,1389.35 \n",
       "  1299.42,1386.33 1301.73,1383.31 1304.03,1380.29 1306.34,1377.27 1308.64,1374.25 1310.95,1371.23 1313.25,1368.21 1315.56,1365.19 1317.86,1362.17 1320.17,1359.15 \n",
       "  1322.47,1356.13 1324.78,1353.11 1327.08,1350.09 1329.39,1347.07 1331.69,1344.06 1334,1341.04 1336.3,1338.02 1338.61,1335 1340.91,1331.98 1343.22,1328.96 \n",
       "  1345.52,1325.94 1347.83,1322.92 1350.13,1319.9 1352.44,1316.88 1354.74,1313.86 1357.05,1310.84 1359.35,1307.82 1361.66,1304.8 1363.96,1301.78 1366.27,1298.77 \n",
       "  1368.57,1295.75 1370.88,1292.73 1373.18,1289.71 1375.49,1286.69 1377.79,1283.67 1380.1,1280.65 1382.4,1277.63 1384.71,1274.61 1387.01,1271.59 1389.32,1268.57 \n",
       "  1391.62,1265.55 1393.92,1262.53 1396.23,1259.51 1398.53,1256.49 1400.84,1253.47 1403.14,1250.46 1405.45,1247.44 1407.75,1244.42 1410.06,1241.4 1412.36,1238.38 \n",
       "  1414.67,1235.36 1416.97,1232.34 1419.28,1229.32 1421.58,1226.3 1423.89,1223.28 1426.19,1220.26 1428.5,1217.24 1430.8,1214.22 1433.11,1211.2 1435.41,1208.18 \n",
       "  1437.72,1205.17 1440.02,1202.15 1442.33,1199.13 1444.63,1196.11 1446.94,1193.09 1449.24,1190.07 1451.55,1187.05 1453.85,1184.03 1456.16,1181.01 1458.46,1177.99 \n",
       "  1460.77,1174.97 1463.07,1171.95 1465.38,1168.93 1467.68,1165.91 1469.99,1162.89 1472.29,1159.88 1474.6,1156.86 1476.9,1153.84 1479.21,1150.82 1481.51,1147.8 \n",
       "  1483.82,1144.78 1486.12,1141.76 1488.42,1138.74 1490.73,1135.72 1493.03,1132.7 1495.34,1129.68 1497.64,1126.66 1499.95,1123.64 1502.25,1120.62 1504.56,1117.6 \n",
       "  1506.86,1114.58 1509.17,1111.57 1511.47,1108.55 1513.78,1105.53 1516.08,1102.51 1518.39,1099.49 1520.69,1096.47 1523,1093.45 1525.3,1090.43 1527.61,1087.41 \n",
       "  1529.91,1084.39 1532.22,1081.37 1534.52,1078.35 1536.83,1075.33 1539.13,1072.31 1541.44,1069.29 1543.74,1066.28 1546.05,1063.26 1548.35,1060.24 1550.66,1057.22 \n",
       "  1552.96,1054.2 1555.27,1051.18 1557.57,1048.16 1559.88,1045.14 1562.18,1042.12 1564.49,1039.1 1566.79,1036.08 1569.1,1033.06 1571.4,1030.04 1573.71,1027.02 \n",
       "  1576.01,1024 1578.32,1020.98 1580.62,1017.97 1582.93,1014.95 1585.23,1011.93 1587.53,1008.91 1589.84,1005.89 1592.14,1002.87 1594.45,999.849 1596.75,996.83 \n",
       "  1599.06,993.811 1601.36,990.791 1603.67,987.772 1605.97,984.753 1608.28,981.733 1610.58,978.714 1612.89,975.695 1615.19,972.675 1617.5,969.656 1619.8,966.637 \n",
       "  1622.11,963.617 1624.41,960.598 1626.72,957.579 1629.02,954.559 1631.33,951.54 1633.63,948.52 1635.94,945.501 1638.24,942.482 1640.55,939.462 1642.85,936.443 \n",
       "  1645.16,933.424 1647.46,930.404 1649.77,927.385 1652.07,924.366 1654.38,921.346 1656.68,918.327 1658.99,915.308 1661.29,912.288 1663.6,909.269 1665.9,906.25 \n",
       "  1668.21,903.23 1670.51,900.211 1672.82,897.192 1675.12,894.172 1677.43,891.153 1679.73,888.133 1682.04,885.114 1684.34,882.095 1686.64,879.075 1688.95,876.056 \n",
       "  1691.25,873.037 1693.56,870.017 1695.86,866.998 1698.17,863.979 1700.47,860.959 1702.78,857.94 1705.08,854.921 1707.39,851.901 1709.69,848.882 1712,845.863 \n",
       "  1714.3,842.843 1716.61,839.824 1718.91,836.804 1721.22,833.785 1723.52,830.766 1725.83,827.746 1728.13,824.727 1730.44,821.708 1732.74,818.688 1735.05,815.669 \n",
       "  1737.35,812.65 1739.66,809.63 1741.96,806.611 1744.27,803.592 1746.57,800.572 1748.88,797.553 1751.18,794.534 1753.49,791.514 1755.79,788.495 1758.1,785.476 \n",
       "  1760.4,782.456 1762.71,779.437 1765.01,776.417 1767.32,773.398 1769.62,770.379 1771.93,767.359 1774.23,764.34 1776.54,761.321 1778.84,758.301 1781.15,755.282 \n",
       "  1783.45,752.263 1785.75,749.243 1788.06,746.224 1790.36,743.205 1792.67,740.185 1794.97,737.166 1797.28,734.147 1799.58,731.127 1801.89,728.108 1804.19,725.088 \n",
       "  1806.5,722.069 1808.8,719.05 1811.11,716.03 1813.41,713.011 1815.72,709.992 1818.02,706.972 1820.33,703.953 1822.63,700.934 1824.94,697.914 1827.24,694.895 \n",
       "  1829.55,691.876 1831.85,688.856 1834.16,685.837 1836.46,682.818 1838.77,679.798 1841.07,676.779 1843.38,673.76 1845.68,670.74 1847.99,667.721 1850.29,664.701 \n",
       "  1852.6,661.682 1854.9,658.663 1857.21,655.643 1859.51,652.624 1861.82,649.605 1864.12,646.585 1866.43,643.566 1868.73,640.547 1871.04,637.527 1873.34,634.508 \n",
       "  1875.65,631.489 1877.95,628.469 1880.25,625.45 1882.56,622.431 1884.86,619.411 1887.17,616.392 1889.47,613.372 1891.78,610.353 1894.08,607.334 1896.39,604.314 \n",
       "  1898.69,601.295 1901,598.276 1903.3,595.256 1905.61,592.237 1907.91,589.218 1910.22,586.198 1912.52,583.179 1914.83,580.16 1917.13,577.14 1919.44,574.121 \n",
       "  1921.74,571.102 1924.05,568.082 1926.35,565.063 1928.66,562.044 1930.96,559.024 1933.27,556.005 1935.57,552.985 1937.88,549.966 1940.18,546.947 1942.49,543.927 \n",
       "  1944.79,540.908 1947.1,537.889 1949.4,534.869 1951.71,531.85 1954.01,528.831 1956.32,525.811 1958.62,522.792 1960.93,519.773 1963.23,516.753 1965.54,513.734 \n",
       "  1967.84,510.715 1970.15,507.695 1972.45,504.676 1974.76,501.656 1977.06,498.637 1979.36,495.618 1981.67,492.598 1983.97,489.579 1986.28,486.56 1988.58,483.54 \n",
       "  1990.89,480.521 1993.19,477.502 1995.5,474.482 1997.8,471.463 2000.11,468.444 2002.41,465.424 2004.72,462.405 2007.02,459.386 2009.33,456.366 2011.63,453.347 \n",
       "  2013.94,450.328 2016.24,447.308 2018.55,444.289 2020.85,441.269 2023.16,438.25 2025.46,435.231 2027.77,432.211 2030.07,429.192 2032.38,426.173 2034.68,423.153 \n",
       "  2036.99,420.134 2039.29,417.115 2041.6,414.095 2043.9,411.076 2046.21,408.057 2048.51,405.037 2050.82,402.018 2053.12,398.999 2055.43,395.979 2057.73,392.96 \n",
       "  2060.04,389.94 2062.34,386.921 2064.65,383.902 2066.95,380.882 2069.26,377.863 2071.56,374.844 2073.87,371.824 2076.17,368.805 2078.47,365.786 2080.78,362.766 \n",
       "  2083.08,359.747 2085.39,356.728 2087.69,353.708 2090,350.689 2092.3,347.67 2094.61,344.65 2096.91,341.631 2099.22,338.612 2101.52,335.592 2103.83,332.573 \n",
       "  2106.13,329.553 2108.44,326.534 2110.74,323.515 2113.05,320.495 2115.35,317.476 2117.66,314.457 2119.96,311.437 2122.27,308.418 2124.57,305.399 2126.88,302.379 \n",
       "  2129.18,299.36 2131.49,296.341 2133.79,293.321 2136.1,290.302 2138.4,287.283 2140.71,284.263 2143.01,281.244 2145.32,278.224 2147.62,275.205 2149.93,272.186 \n",
       "  2152.23,269.166 2154.54,266.147 2156.84,263.128 2159.15,260.108 2161.45,257.089 2163.76,254.07 2166.06,251.05 2168.37,248.031 2170.67,245.012 2172.98,241.992 \n",
       "  2175.28,238.973 2177.58,235.954 2179.89,232.934 2182.19,229.915 2184.5,226.896 2186.8,223.876 2189.11,220.857 2191.41,217.837 2193.72,214.818 2196.02,211.799 \n",
       "  2198.33,208.779 2200.63,205.76 2202.94,202.741 2205.24,199.721 2207.55,196.702 2209.85,193.683 2212.16,190.663 2214.46,187.644 2216.77,184.625 2219.07,181.605 \n",
       "  2221.38,178.586 2223.68,175.567 2225.99,172.547 2228.29,169.528 2230.6,166.508 2232.9,163.489 2235.21,160.47 2237.51,157.45 2239.82,154.431 2242.12,151.412 \n",
       "  2244.43,148.392 2246.73,145.373 2249.04,142.354 2251.34,139.334 2253.65,136.315 2255.95,133.296 2258.26,130.276 2260.56,127.257 2262.87,124.238 2265.17,121.218 \n",
       "  2267.48,118.199 2269.78,115.18 2272.09,112.16 2274.39,109.141 2276.69,106.121 2279,103.102 2281.3,100.083 2283.61,97.0634 2285.91,94.044 2288.22,91.0247 \n",
       "  2290.52,88.0053 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9802)\" style=\"stroke:#e26f46; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,611.235 218.435,618.653 220.74,626.055 223.044,633.44 225.349,640.808 227.654,648.161 229.959,655.496 232.264,662.816 234.569,670.118 236.874,677.404 \n",
       "  239.179,684.674 241.484,691.927 243.788,699.164 246.093,706.384 248.398,713.588 250.703,720.775 253.008,727.946 255.313,735.1 257.618,742.238 259.923,749.359 \n",
       "  262.227,756.463 264.532,763.552 266.837,770.623 269.142,777.678 271.447,784.717 273.752,791.739 276.057,798.745 278.362,805.734 280.667,812.707 282.971,819.663 \n",
       "  285.276,826.602 287.581,833.526 289.886,840.432 292.191,847.322 294.496,854.196 296.801,861.053 299.106,867.894 301.41,874.718 303.715,881.525 306.02,888.317 \n",
       "  308.325,895.091 310.63,901.849 312.935,908.591 315.24,915.316 317.545,922.024 319.85,928.717 322.154,935.392 324.459,942.051 326.764,948.694 329.069,955.32 \n",
       "  331.374,961.929 333.679,968.522 335.984,975.099 338.289,981.659 340.593,988.203 342.898,994.73 345.203,1001.24 347.508,1007.73 349.813,1014.21 352.118,1020.67 \n",
       "  354.423,1027.12 356.728,1033.55 359.033,1039.96 361.337,1046.35 363.642,1052.73 365.947,1059.09 368.252,1065.44 370.557,1071.77 372.862,1078.08 375.167,1084.38 \n",
       "  377.472,1090.66 379.776,1096.92 382.081,1103.16 384.386,1109.39 386.691,1115.61 388.996,1121.81 391.301,1127.99 393.606,1134.15 395.911,1140.3 398.216,1146.43 \n",
       "  400.52,1152.54 402.825,1158.64 405.13,1164.72 407.435,1170.79 409.74,1176.84 412.045,1182.87 414.35,1188.88 416.655,1194.88 418.959,1200.86 421.264,1206.83 \n",
       "  423.569,1212.78 425.874,1218.71 428.179,1224.63 430.484,1230.53 432.789,1236.41 435.094,1242.28 437.399,1248.13 439.703,1253.96 442.008,1259.78 444.313,1265.58 \n",
       "  446.618,1271.37 448.923,1277.13 451.228,1282.89 453.533,1288.62 455.838,1294.34 458.142,1300.04 460.447,1305.73 462.752,1311.39 465.057,1317.05 467.362,1322.68 \n",
       "  469.667,1328.3 471.972,1333.91 474.277,1339.49 476.582,1345.06 478.886,1350.61 481.191,1356.15 483.496,1361.67 485.801,1367.18 488.106,1372.66 490.411,1378.13 \n",
       "  492.716,1383.59 495.021,1389.03 497.325,1394.45 499.63,1399.85 501.935,1405.24 504.24,1410.61 506.545,1415.97 508.85,1421.31 511.155,1426.63 513.46,1431.93 \n",
       "  515.765,1437.22 518.069,1442.5 520.374,1445.67 522.679,1440.43 524.984,1435.21 527.289,1430 529.594,1424.81 531.899,1419.64 534.204,1414.48 536.508,1409.34 \n",
       "  538.813,1404.22 541.118,1399.11 543.423,1394.02 545.728,1388.94 548.033,1383.89 550.338,1378.84 552.643,1373.82 554.948,1368.81 557.252,1363.82 559.557,1358.84 \n",
       "  561.862,1353.88 564.167,1348.94 566.472,1344.01 568.777,1339.1 571.082,1334.21 573.387,1329.33 575.691,1324.47 577.996,1319.63 580.301,1314.8 582.606,1309.99 \n",
       "  584.911,1305.2 587.216,1300.42 589.521,1295.66 591.826,1290.91 594.131,1286.19 596.435,1281.47 598.74,1276.78 601.045,1272.1 603.35,1267.44 605.655,1262.79 \n",
       "  607.96,1258.16 610.265,1253.55 612.57,1248.95 614.874,1244.37 617.179,1239.81 619.484,1235.27 621.789,1230.73 624.094,1226.22 626.399,1221.72 628.704,1217.24 \n",
       "  631.009,1212.78 633.314,1208.33 635.618,1203.9 637.923,1199.49 640.228,1195.09 642.533,1190.71 644.838,1186.34 647.143,1181.99 649.448,1177.66 651.753,1173.34 \n",
       "  654.057,1169.05 656.362,1164.76 658.667,1160.5 660.972,1156.25 663.277,1152.01 665.582,1147.8 667.887,1143.6 670.192,1139.41 672.497,1135.25 674.801,1131.1 \n",
       "  677.106,1126.96 679.411,1122.84 681.716,1118.74 684.021,1114.66 686.326,1110.59 688.631,1106.54 690.936,1102.5 693.24,1098.49 695.545,1094.48 697.85,1090.5 \n",
       "  700.155,1086.53 702.46,1082.58 704.765,1078.64 707.07,1074.72 709.375,1070.82 711.68,1066.93 713.984,1063.06 716.289,1059.21 718.594,1055.37 720.899,1051.55 \n",
       "  723.204,1047.75 725.509,1043.96 727.814,1040.19 730.119,1036.43 732.423,1032.7 734.728,1028.97 737.033,1025.27 739.338,1021.58 741.643,1017.91 743.948,1014.25 \n",
       "  746.253,1010.61 748.558,1006.99 750.863,1003.39 753.167,999.796 755.472,996.223 757.777,992.667 760.082,989.127 762.387,985.603 764.692,982.096 766.997,978.606 \n",
       "  769.302,975.132 771.606,971.675 773.911,968.234 776.216,964.809 778.521,961.401 780.826,958.01 783.131,954.635 785.436,951.277 787.741,947.935 790.046,944.609 \n",
       "  792.35,941.3 794.655,938.008 796.96,934.732 799.265,931.473 801.57,928.23 803.875,925.003 806.18,921.793 808.485,918.6 810.789,915.423 813.094,912.263 \n",
       "  815.399,909.119 817.704,905.992 820.009,902.881 822.314,899.786 824.619,896.708 826.924,893.647 829.229,890.602 831.533,887.574 833.838,884.562 836.143,881.567 \n",
       "  838.448,878.588 840.753,875.625 843.058,872.68 845.363,869.75 847.668,866.837 849.972,863.941 852.277,861.061 854.582,858.198 856.887,855.351 859.192,852.521 \n",
       "  861.497,849.707 863.802,846.91 866.107,844.129 868.412,841.365 870.716,838.617 873.021,835.886 875.326,833.171 877.631,830.472 879.936,827.791 882.241,825.125 \n",
       "  884.546,822.477 886.851,819.844 889.156,817.229 891.46,814.629 893.765,812.047 896.07,809.48 898.375,806.931 900.68,804.397 902.985,801.881 905.29,799.38 \n",
       "  907.595,796.897 909.899,794.429 912.204,791.979 914.509,789.544 916.814,787.127 919.119,784.725 921.424,782.341 923.729,779.972 926.034,777.621 928.339,775.285 \n",
       "  930.643,772.967 932.948,770.665 935.253,768.379 937.558,766.11 939.863,763.857 942.168,761.621 944.473,759.401 946.778,757.198 949.082,755.011 951.387,752.841 \n",
       "  953.692,750.687 955.997,748.55 958.302,746.429 960.607,744.325 962.912,742.238 965.217,740.166 967.522,738.112 969.826,736.074 972.131,734.052 974.436,732.047 \n",
       "  976.741,730.058 979.046,728.086 981.351,726.13 983.656,724.191 985.961,722.269 988.265,720.363 990.57,718.473 992.875,716.6 995.18,714.743 997.485,712.903 \n",
       "  999.79,711.079 1002.09,709.272 1004.4,707.482 1006.7,705.708 1009.01,703.95 1011.31,702.209 1013.62,700.484 1015.92,698.776 1018.23,697.085 1020.53,695.41 \n",
       "  1022.84,693.751 1025.14,692.109 1027.45,690.483 1029.75,688.874 1032.06,687.282 1034.36,685.706 1036.67,684.146 1038.97,682.603 1041.28,681.076 1043.58,679.566 \n",
       "  1045.89,678.073 1048.19,676.596 1050.5,675.135 1052.8,673.691 1055.11,672.264 1057.41,670.853 1059.72,669.458 1062.02,668.08 1064.33,666.719 1066.63,665.374 \n",
       "  1068.94,664.045 1071.24,662.733 1073.55,661.438 1075.85,660.159 1078.16,658.896 1080.46,657.65 1082.77,656.421 1085.07,655.208 1087.38,654.011 1089.68,652.831 \n",
       "  1091.99,651.668 1094.29,650.521 1096.59,649.39 1098.9,648.276 1101.2,647.179 1103.51,646.098 1105.81,645.033 1108.12,643.985 1110.42,642.954 1112.73,641.939 \n",
       "  1115.03,640.94 1117.34,639.959 1119.64,638.993 1121.95,638.044 1124.25,637.112 1126.56,636.196 1128.86,635.296 1131.17,634.413 1133.47,633.547 1135.78,632.697 \n",
       "  1138.08,631.864 1140.39,631.047 1142.69,630.246 1145,629.462 1147.3,628.695 1149.61,627.944 1151.91,627.21 1154.22,626.492 1156.52,625.79 1158.83,625.106 \n",
       "  1161.13,624.437 1163.44,623.785 1165.74,623.15 1168.05,622.531 1170.35,621.929 1172.66,621.343 1174.96,620.773 1177.27,620.221 1179.57,619.684 1181.88,619.164 \n",
       "  1184.18,618.661 1186.49,618.174 1188.79,617.704 1191.1,617.25 1193.4,616.813 1195.7,616.392 1198.01,615.988 1200.31,615.6 1202.62,615.228 1204.92,614.874 \n",
       "  1207.23,614.535 1209.53,614.213 1211.84,613.908 1214.14,613.619 1216.45,613.347 1218.75,613.091 1221.06,612.852 1223.36,612.629 1225.67,612.423 1227.97,612.233 \n",
       "  1230.28,612.06 1232.58,611.903 1234.89,611.763 1237.19,611.639 1239.5,611.532 1241.8,611.441 1244.11,611.367 1246.41,611.309 1248.72,611.268 1251.02,611.243 \n",
       "  1253.33,611.235 1255.63,611.243 1257.94,611.268 1260.24,611.309 1262.55,611.367 1264.85,611.441 1267.16,611.532 1269.46,611.639 1271.77,611.763 1274.07,611.903 \n",
       "  1276.38,612.06 1278.68,612.233 1280.99,612.423 1283.29,612.629 1285.6,612.852 1287.9,613.091 1290.21,613.347 1292.51,613.619 1294.81,613.908 1297.12,614.213 \n",
       "  1299.42,614.535 1301.73,614.874 1304.03,615.228 1306.34,615.6 1308.64,615.988 1310.95,616.392 1313.25,616.813 1315.56,617.25 1317.86,617.704 1320.17,618.174 \n",
       "  1322.47,618.661 1324.78,619.164 1327.08,619.684 1329.39,620.221 1331.69,620.773 1334,621.343 1336.3,621.929 1338.61,622.531 1340.91,623.15 1343.22,623.785 \n",
       "  1345.52,624.437 1347.83,625.106 1350.13,625.79 1352.44,626.492 1354.74,627.21 1357.05,627.944 1359.35,628.695 1361.66,629.462 1363.96,630.246 1366.27,631.047 \n",
       "  1368.57,631.864 1370.88,632.697 1373.18,633.547 1375.49,634.413 1377.79,635.296 1380.1,636.196 1382.4,637.112 1384.71,638.044 1387.01,638.993 1389.32,639.959 \n",
       "  1391.62,640.94 1393.92,641.939 1396.23,642.954 1398.53,643.985 1400.84,645.033 1403.14,646.098 1405.45,647.179 1407.75,648.276 1410.06,649.39 1412.36,650.521 \n",
       "  1414.67,651.668 1416.97,652.831 1419.28,654.011 1421.58,655.208 1423.89,656.421 1426.19,657.65 1428.5,658.896 1430.8,660.159 1433.11,661.438 1435.41,662.733 \n",
       "  1437.72,664.045 1440.02,665.374 1442.33,666.719 1444.63,668.08 1446.94,669.458 1449.24,670.853 1451.55,672.264 1453.85,673.691 1456.16,675.135 1458.46,676.596 \n",
       "  1460.77,678.073 1463.07,679.566 1465.38,681.076 1467.68,682.603 1469.99,684.146 1472.29,685.706 1474.6,687.282 1476.9,688.874 1479.21,690.483 1481.51,692.109 \n",
       "  1483.82,693.751 1486.12,695.41 1488.42,697.085 1490.73,698.776 1493.03,700.484 1495.34,702.209 1497.64,703.95 1499.95,705.708 1502.25,707.482 1504.56,709.272 \n",
       "  1506.86,711.079 1509.17,712.903 1511.47,714.743 1513.78,716.6 1516.08,718.473 1518.39,720.363 1520.69,722.269 1523,724.191 1525.3,726.13 1527.61,728.086 \n",
       "  1529.91,730.058 1532.22,732.047 1534.52,734.052 1536.83,736.074 1539.13,738.112 1541.44,740.166 1543.74,742.238 1546.05,744.325 1548.35,746.429 1550.66,748.55 \n",
       "  1552.96,750.687 1555.27,752.841 1557.57,755.011 1559.88,757.198 1562.18,759.401 1564.49,761.621 1566.79,763.857 1569.1,766.11 1571.4,768.379 1573.71,770.665 \n",
       "  1576.01,772.967 1578.32,775.285 1580.62,777.621 1582.93,779.972 1585.23,782.341 1587.53,784.725 1589.84,787.127 1592.14,789.544 1594.45,791.979 1596.75,794.429 \n",
       "  1599.06,796.897 1601.36,799.38 1603.67,801.881 1605.97,804.397 1608.28,806.931 1610.58,809.48 1612.89,812.047 1615.19,814.629 1617.5,817.229 1619.8,819.844 \n",
       "  1622.11,822.477 1624.41,825.125 1626.72,827.791 1629.02,830.472 1631.33,833.171 1633.63,835.886 1635.94,838.617 1638.24,841.365 1640.55,844.129 1642.85,846.91 \n",
       "  1645.16,849.707 1647.46,852.521 1649.77,855.351 1652.07,858.198 1654.38,861.061 1656.68,863.941 1658.99,866.837 1661.29,869.75 1663.6,872.68 1665.9,875.625 \n",
       "  1668.21,878.588 1670.51,881.567 1672.82,884.562 1675.12,887.574 1677.43,890.602 1679.73,893.647 1682.04,896.708 1684.34,899.786 1686.64,902.881 1688.95,905.992 \n",
       "  1691.25,909.119 1693.56,912.263 1695.86,915.423 1698.17,918.6 1700.47,921.793 1702.78,925.003 1705.08,928.23 1707.39,931.473 1709.69,934.732 1712,938.008 \n",
       "  1714.3,941.3 1716.61,944.609 1718.91,947.935 1721.22,951.277 1723.52,954.635 1725.83,958.01 1728.13,961.401 1730.44,964.809 1732.74,968.234 1735.05,971.675 \n",
       "  1737.35,975.132 1739.66,978.606 1741.96,982.096 1744.27,985.603 1746.57,989.127 1748.88,992.667 1751.18,996.223 1753.49,999.796 1755.79,1003.39 1758.1,1006.99 \n",
       "  1760.4,1010.61 1762.71,1014.25 1765.01,1017.91 1767.32,1021.58 1769.62,1025.27 1771.93,1028.97 1774.23,1032.7 1776.54,1036.43 1778.84,1040.19 1781.15,1043.96 \n",
       "  1783.45,1047.75 1785.75,1051.55 1788.06,1055.37 1790.36,1059.21 1792.67,1063.06 1794.97,1066.93 1797.28,1070.82 1799.58,1074.72 1801.89,1078.64 1804.19,1082.58 \n",
       "  1806.5,1086.53 1808.8,1090.5 1811.11,1094.48 1813.41,1098.49 1815.72,1102.5 1818.02,1106.54 1820.33,1110.59 1822.63,1114.66 1824.94,1118.74 1827.24,1122.84 \n",
       "  1829.55,1126.96 1831.85,1131.1 1834.16,1135.25 1836.46,1139.41 1838.77,1143.6 1841.07,1147.8 1843.38,1152.01 1845.68,1156.25 1847.99,1160.5 1850.29,1164.76 \n",
       "  1852.6,1169.05 1854.9,1173.34 1857.21,1177.66 1859.51,1181.99 1861.82,1186.34 1864.12,1190.71 1866.43,1195.09 1868.73,1199.49 1871.04,1203.9 1873.34,1208.33 \n",
       "  1875.65,1212.78 1877.95,1217.24 1880.25,1221.72 1882.56,1226.22 1884.86,1230.73 1887.17,1235.27 1889.47,1239.81 1891.78,1244.37 1894.08,1248.95 1896.39,1253.55 \n",
       "  1898.69,1258.16 1901,1262.79 1903.3,1267.44 1905.61,1272.1 1907.91,1276.78 1910.22,1281.47 1912.52,1286.19 1914.83,1290.91 1917.13,1295.66 1919.44,1300.42 \n",
       "  1921.74,1305.2 1924.05,1309.99 1926.35,1314.8 1928.66,1319.63 1930.96,1324.47 1933.27,1329.33 1935.57,1334.21 1937.88,1339.1 1940.18,1344.01 1942.49,1348.94 \n",
       "  1944.79,1353.88 1947.1,1358.84 1949.4,1363.82 1951.71,1368.81 1954.01,1373.82 1956.32,1378.84 1958.62,1383.89 1960.93,1388.94 1963.23,1394.02 1965.54,1399.11 \n",
       "  1967.84,1404.22 1970.15,1409.34 1972.45,1414.48 1974.76,1419.64 1977.06,1424.81 1979.36,1430 1981.67,1435.21 1983.97,1440.43 1986.28,1445.67 1988.58,1442.5 \n",
       "  1990.89,1437.22 1993.19,1431.93 1995.5,1426.63 1997.8,1421.31 2000.11,1415.97 2002.41,1410.61 2004.72,1405.24 2007.02,1399.85 2009.33,1394.45 2011.63,1389.03 \n",
       "  2013.94,1383.59 2016.24,1378.13 2018.55,1372.66 2020.85,1367.18 2023.16,1361.67 2025.46,1356.15 2027.77,1350.61 2030.07,1345.06 2032.38,1339.49 2034.68,1333.91 \n",
       "  2036.99,1328.3 2039.29,1322.68 2041.6,1317.05 2043.9,1311.39 2046.21,1305.73 2048.51,1300.04 2050.82,1294.34 2053.12,1288.62 2055.43,1282.89 2057.73,1277.13 \n",
       "  2060.04,1271.37 2062.34,1265.58 2064.65,1259.78 2066.95,1253.96 2069.26,1248.13 2071.56,1242.28 2073.87,1236.41 2076.17,1230.53 2078.47,1224.63 2080.78,1218.71 \n",
       "  2083.08,1212.78 2085.39,1206.83 2087.69,1200.86 2090,1194.88 2092.3,1188.88 2094.61,1182.87 2096.91,1176.84 2099.22,1170.79 2101.52,1164.72 2103.83,1158.64 \n",
       "  2106.13,1152.54 2108.44,1146.43 2110.74,1140.3 2113.05,1134.15 2115.35,1127.99 2117.66,1121.81 2119.96,1115.61 2122.27,1109.39 2124.57,1103.16 2126.88,1096.92 \n",
       "  2129.18,1090.66 2131.49,1084.38 2133.79,1078.08 2136.1,1071.77 2138.4,1065.44 2140.71,1059.09 2143.01,1052.73 2145.32,1046.35 2147.62,1039.96 2149.93,1033.55 \n",
       "  2152.23,1027.12 2154.54,1020.67 2156.84,1014.21 2159.15,1007.73 2161.45,1001.24 2163.76,994.73 2166.06,988.203 2168.37,981.659 2170.67,975.099 2172.98,968.522 \n",
       "  2175.28,961.929 2177.58,955.32 2179.89,948.694 2182.19,942.051 2184.5,935.392 2186.8,928.717 2189.11,922.024 2191.41,915.316 2193.72,908.591 2196.02,901.849 \n",
       "  2198.33,895.091 2200.63,888.317 2202.94,881.525 2205.24,874.718 2207.55,867.894 2209.85,861.053 2212.16,854.196 2214.46,847.322 2216.77,840.432 2219.07,833.526 \n",
       "  2221.38,826.602 2223.68,819.663 2225.99,812.707 2228.29,805.734 2230.6,798.745 2232.9,791.739 2235.21,784.717 2237.51,777.678 2239.82,770.623 2242.12,763.552 \n",
       "  2244.43,756.463 2246.73,749.359 2249.04,742.238 2251.34,735.1 2253.65,727.946 2255.95,720.775 2258.26,713.588 2260.56,706.384 2262.87,699.164 2265.17,691.927 \n",
       "  2267.48,684.674 2269.78,677.404 2272.09,670.118 2274.39,662.816 2276.69,655.496 2279,648.161 2281.3,640.808 2283.61,633.44 2285.91,626.055 2288.22,618.653 \n",
       "  2290.52,611.235 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip9800)\" d=\"\n",
       "M1929.71 312.204 L2280.76 312.204 L2280.76 130.764 L1929.71 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1929.71,312.204 2280.76,312.204 2280.76,130.764 1929.71,130.764 1929.71,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,191.244 2097.71,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 208.744)\" x=\"2121.71\" y=\"208.744\">T = 1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip9800)\" style=\"stroke:#e26f46; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,251.724 2097.71,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip9800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 269.224)\" x=\"2121.71\" y=\"269.224\">T = 2</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 232,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot!(xrange, y, label = \"T = 2\", lw=2, framestyle = :box)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 233,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = (x->beta(x, 4, lmin, lmax)).(xrange);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 234,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip0200\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip0200)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip0201\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip0200)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip0202\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1114.58 2352.76,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,782.456 2352.76,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,450.328 2352.76,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,118.199 2352.76,118.199 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1446.71 180.284,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1114.58 180.284,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,782.456 180.284,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,450.328 180.284,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,118.199 180.284,118.199 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 446.618, 1541.47)\" x=\"446.618\" y=\"1541.47\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 907.595, 1541.47)\" x=\"907.595\" y=\"1541.47\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1368.57, 1541.47)\" x=\"1368.57\" y=\"1541.47\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1829.55, 1541.47)\" x=\"1829.55\" y=\"1541.47\">0.8</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2290.52, 1541.47)\" x=\"2290.52\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1464.21)\" x=\"129.898\" y=\"1464.21\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1132.08)\" x=\"129.898\" y=\"1132.08\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 799.956)\" x=\"129.898\" y=\"799.956\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 467.828)\" x=\"129.898\" y=\"467.828\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 135.699)\" x=\"129.898\" y=\"135.699\">0.8</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,47.2441 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2352.76,1487.47 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,88.0053 218.435,91.0247 220.74,94.044 223.044,97.0634 225.349,100.083 227.654,103.102 229.959,106.121 232.264,109.141 234.569,112.16 236.874,115.18 \n",
       "  239.179,118.199 241.484,121.218 243.788,124.238 246.093,127.257 248.398,130.276 250.703,133.296 253.008,136.315 255.313,139.334 257.618,142.354 259.923,145.373 \n",
       "  262.227,148.392 264.532,151.412 266.837,154.431 269.142,157.45 271.447,160.47 273.752,163.489 276.057,166.508 278.362,169.528 280.667,172.547 282.971,175.567 \n",
       "  285.276,178.586 287.581,181.605 289.886,184.625 292.191,187.644 294.496,190.663 296.801,193.683 299.106,196.702 301.41,199.721 303.715,202.741 306.02,205.76 \n",
       "  308.325,208.779 310.63,211.799 312.935,214.818 315.24,217.837 317.545,220.857 319.85,223.876 322.154,226.896 324.459,229.915 326.764,232.934 329.069,235.954 \n",
       "  331.374,238.973 333.679,241.992 335.984,245.012 338.289,248.031 340.593,251.05 342.898,254.07 345.203,257.089 347.508,260.108 349.813,263.128 352.118,266.147 \n",
       "  354.423,269.166 356.728,272.186 359.033,275.205 361.337,278.224 363.642,281.244 365.947,284.263 368.252,287.283 370.557,290.302 372.862,293.321 375.167,296.341 \n",
       "  377.472,299.36 379.776,302.379 382.081,305.399 384.386,308.418 386.691,311.437 388.996,314.457 391.301,317.476 393.606,320.495 395.911,323.515 398.216,326.534 \n",
       "  400.52,329.553 402.825,332.573 405.13,335.592 407.435,338.612 409.74,341.631 412.045,344.65 414.35,347.67 416.655,350.689 418.959,353.708 421.264,356.728 \n",
       "  423.569,359.747 425.874,362.766 428.179,365.786 430.484,368.805 432.789,371.824 435.094,374.844 437.399,377.863 439.703,380.882 442.008,383.902 444.313,386.921 \n",
       "  446.618,389.94 448.923,392.96 451.228,395.979 453.533,398.999 455.838,402.018 458.142,405.037 460.447,408.057 462.752,411.076 465.057,414.095 467.362,417.115 \n",
       "  469.667,420.134 471.972,423.153 474.277,426.173 476.582,429.192 478.886,432.211 481.191,435.231 483.496,438.25 485.801,441.269 488.106,444.289 490.411,447.308 \n",
       "  492.716,450.328 495.021,453.347 497.325,456.366 499.63,459.386 501.935,462.405 504.24,465.424 506.545,468.444 508.85,471.463 511.155,474.482 513.46,477.502 \n",
       "  515.765,480.521 518.069,483.54 520.374,486.56 522.679,489.579 524.984,492.598 527.289,495.618 529.594,498.637 531.899,501.656 534.204,504.676 536.508,507.695 \n",
       "  538.813,510.715 541.118,513.734 543.423,516.753 545.728,519.773 548.033,522.792 550.338,525.811 552.643,528.831 554.948,531.85 557.252,534.869 559.557,537.889 \n",
       "  561.862,540.908 564.167,543.927 566.472,546.947 568.777,549.966 571.082,552.985 573.387,556.005 575.691,559.024 577.996,562.044 580.301,565.063 582.606,568.082 \n",
       "  584.911,571.102 587.216,574.121 589.521,577.14 591.826,580.16 594.131,583.179 596.435,586.198 598.74,589.218 601.045,592.237 603.35,595.256 605.655,598.276 \n",
       "  607.96,601.295 610.265,604.314 612.57,607.334 614.874,610.353 617.179,613.372 619.484,616.392 621.789,619.411 624.094,622.431 626.399,625.45 628.704,628.469 \n",
       "  631.009,631.489 633.314,634.508 635.618,637.527 637.923,640.547 640.228,643.566 642.533,646.585 644.838,649.605 647.143,652.624 649.448,655.643 651.753,658.663 \n",
       "  654.057,661.682 656.362,664.701 658.667,667.721 660.972,670.74 663.277,673.76 665.582,676.779 667.887,679.798 670.192,682.818 672.497,685.837 674.801,688.856 \n",
       "  677.106,691.876 679.411,694.895 681.716,697.914 684.021,700.934 686.326,703.953 688.631,706.972 690.936,709.992 693.24,713.011 695.545,716.03 697.85,719.05 \n",
       "  700.155,722.069 702.46,725.088 704.765,728.108 707.07,731.127 709.375,734.147 711.68,737.166 713.984,740.185 716.289,743.205 718.594,746.224 720.899,749.243 \n",
       "  723.204,752.263 725.509,755.282 727.814,758.301 730.119,761.321 732.423,764.34 734.728,767.359 737.033,770.379 739.338,773.398 741.643,776.417 743.948,779.437 \n",
       "  746.253,782.456 748.558,785.476 750.863,788.495 753.167,791.514 755.472,794.534 757.777,797.553 760.082,800.572 762.387,803.592 764.692,806.611 766.997,809.63 \n",
       "  769.302,812.65 771.606,815.669 773.911,818.688 776.216,821.708 778.521,824.727 780.826,827.746 783.131,830.766 785.436,833.785 787.741,836.804 790.046,839.824 \n",
       "  792.35,842.843 794.655,845.863 796.96,848.882 799.265,851.901 801.57,854.921 803.875,857.94 806.18,860.959 808.485,863.979 810.789,866.998 813.094,870.017 \n",
       "  815.399,873.037 817.704,876.056 820.009,879.075 822.314,882.095 824.619,885.114 826.924,888.133 829.229,891.153 831.533,894.172 833.838,897.192 836.143,900.211 \n",
       "  838.448,903.23 840.753,906.25 843.058,909.269 845.363,912.288 847.668,915.308 849.972,918.327 852.277,921.346 854.582,924.366 856.887,927.385 859.192,930.404 \n",
       "  861.497,933.424 863.802,936.443 866.107,939.462 868.412,942.482 870.716,945.501 873.021,948.52 875.326,951.54 877.631,954.559 879.936,957.579 882.241,960.598 \n",
       "  884.546,963.617 886.851,966.637 889.156,969.656 891.46,972.675 893.765,975.695 896.07,978.714 898.375,981.733 900.68,984.753 902.985,987.772 905.29,990.791 \n",
       "  907.595,993.811 909.899,996.83 912.204,999.849 914.509,1002.87 916.814,1005.89 919.119,1008.91 921.424,1011.93 923.729,1014.95 926.034,1017.97 928.339,1020.98 \n",
       "  930.643,1024 932.948,1027.02 935.253,1030.04 937.558,1033.06 939.863,1036.08 942.168,1039.1 944.473,1042.12 946.778,1045.14 949.082,1048.16 951.387,1051.18 \n",
       "  953.692,1054.2 955.997,1057.22 958.302,1060.24 960.607,1063.26 962.912,1066.28 965.217,1069.29 967.522,1072.31 969.826,1075.33 972.131,1078.35 974.436,1081.37 \n",
       "  976.741,1084.39 979.046,1087.41 981.351,1090.43 983.656,1093.45 985.961,1096.47 988.265,1099.49 990.57,1102.51 992.875,1105.53 995.18,1108.55 997.485,1111.57 \n",
       "  999.79,1114.58 1002.09,1117.6 1004.4,1120.62 1006.7,1123.64 1009.01,1126.66 1011.31,1129.68 1013.62,1132.7 1015.92,1135.72 1018.23,1138.74 1020.53,1141.76 \n",
       "  1022.84,1144.78 1025.14,1147.8 1027.45,1150.82 1029.75,1153.84 1032.06,1156.86 1034.36,1159.88 1036.67,1162.89 1038.97,1165.91 1041.28,1168.93 1043.58,1171.95 \n",
       "  1045.89,1174.97 1048.19,1177.99 1050.5,1181.01 1052.8,1184.03 1055.11,1187.05 1057.41,1190.07 1059.72,1193.09 1062.02,1196.11 1064.33,1199.13 1066.63,1202.15 \n",
       "  1068.94,1205.17 1071.24,1208.18 1073.55,1211.2 1075.85,1214.22 1078.16,1217.24 1080.46,1220.26 1082.77,1223.28 1085.07,1226.3 1087.38,1229.32 1089.68,1232.34 \n",
       "  1091.99,1235.36 1094.29,1238.38 1096.59,1241.4 1098.9,1244.42 1101.2,1247.44 1103.51,1250.46 1105.81,1253.47 1108.12,1256.49 1110.42,1259.51 1112.73,1262.53 \n",
       "  1115.03,1265.55 1117.34,1268.57 1119.64,1271.59 1121.95,1274.61 1124.25,1277.63 1126.56,1280.65 1128.86,1283.67 1131.17,1286.69 1133.47,1289.71 1135.78,1292.73 \n",
       "  1138.08,1295.75 1140.39,1298.77 1142.69,1301.78 1145,1304.8 1147.3,1307.82 1149.61,1310.84 1151.91,1313.86 1154.22,1316.88 1156.52,1319.9 1158.83,1322.92 \n",
       "  1161.13,1325.94 1163.44,1328.96 1165.74,1331.98 1168.05,1335 1170.35,1338.02 1172.66,1341.04 1174.96,1344.06 1177.27,1347.07 1179.57,1350.09 1181.88,1353.11 \n",
       "  1184.18,1356.13 1186.49,1359.15 1188.79,1362.17 1191.1,1365.19 1193.4,1368.21 1195.7,1371.23 1198.01,1374.25 1200.31,1377.27 1202.62,1380.29 1204.92,1383.31 \n",
       "  1207.23,1386.33 1209.53,1389.35 1211.84,1392.37 1214.14,1395.38 1216.45,1398.4 1218.75,1401.42 1221.06,1404.44 1223.36,1407.46 1225.67,1410.48 1227.97,1413.5 \n",
       "  1230.28,1416.52 1232.58,1419.54 1234.89,1422.56 1237.19,1425.58 1239.5,1428.6 1241.8,1431.62 1244.11,1434.64 1246.41,1437.66 1248.72,1440.67 1251.02,1443.69 \n",
       "  1253.33,1446.71 1255.63,1443.69 1257.94,1440.67 1260.24,1437.66 1262.55,1434.64 1264.85,1431.62 1267.16,1428.6 1269.46,1425.58 1271.77,1422.56 1274.07,1419.54 \n",
       "  1276.38,1416.52 1278.68,1413.5 1280.99,1410.48 1283.29,1407.46 1285.6,1404.44 1287.9,1401.42 1290.21,1398.4 1292.51,1395.38 1294.81,1392.37 1297.12,1389.35 \n",
       "  1299.42,1386.33 1301.73,1383.31 1304.03,1380.29 1306.34,1377.27 1308.64,1374.25 1310.95,1371.23 1313.25,1368.21 1315.56,1365.19 1317.86,1362.17 1320.17,1359.15 \n",
       "  1322.47,1356.13 1324.78,1353.11 1327.08,1350.09 1329.39,1347.07 1331.69,1344.06 1334,1341.04 1336.3,1338.02 1338.61,1335 1340.91,1331.98 1343.22,1328.96 \n",
       "  1345.52,1325.94 1347.83,1322.92 1350.13,1319.9 1352.44,1316.88 1354.74,1313.86 1357.05,1310.84 1359.35,1307.82 1361.66,1304.8 1363.96,1301.78 1366.27,1298.77 \n",
       "  1368.57,1295.75 1370.88,1292.73 1373.18,1289.71 1375.49,1286.69 1377.79,1283.67 1380.1,1280.65 1382.4,1277.63 1384.71,1274.61 1387.01,1271.59 1389.32,1268.57 \n",
       "  1391.62,1265.55 1393.92,1262.53 1396.23,1259.51 1398.53,1256.49 1400.84,1253.47 1403.14,1250.46 1405.45,1247.44 1407.75,1244.42 1410.06,1241.4 1412.36,1238.38 \n",
       "  1414.67,1235.36 1416.97,1232.34 1419.28,1229.32 1421.58,1226.3 1423.89,1223.28 1426.19,1220.26 1428.5,1217.24 1430.8,1214.22 1433.11,1211.2 1435.41,1208.18 \n",
       "  1437.72,1205.17 1440.02,1202.15 1442.33,1199.13 1444.63,1196.11 1446.94,1193.09 1449.24,1190.07 1451.55,1187.05 1453.85,1184.03 1456.16,1181.01 1458.46,1177.99 \n",
       "  1460.77,1174.97 1463.07,1171.95 1465.38,1168.93 1467.68,1165.91 1469.99,1162.89 1472.29,1159.88 1474.6,1156.86 1476.9,1153.84 1479.21,1150.82 1481.51,1147.8 \n",
       "  1483.82,1144.78 1486.12,1141.76 1488.42,1138.74 1490.73,1135.72 1493.03,1132.7 1495.34,1129.68 1497.64,1126.66 1499.95,1123.64 1502.25,1120.62 1504.56,1117.6 \n",
       "  1506.86,1114.58 1509.17,1111.57 1511.47,1108.55 1513.78,1105.53 1516.08,1102.51 1518.39,1099.49 1520.69,1096.47 1523,1093.45 1525.3,1090.43 1527.61,1087.41 \n",
       "  1529.91,1084.39 1532.22,1081.37 1534.52,1078.35 1536.83,1075.33 1539.13,1072.31 1541.44,1069.29 1543.74,1066.28 1546.05,1063.26 1548.35,1060.24 1550.66,1057.22 \n",
       "  1552.96,1054.2 1555.27,1051.18 1557.57,1048.16 1559.88,1045.14 1562.18,1042.12 1564.49,1039.1 1566.79,1036.08 1569.1,1033.06 1571.4,1030.04 1573.71,1027.02 \n",
       "  1576.01,1024 1578.32,1020.98 1580.62,1017.97 1582.93,1014.95 1585.23,1011.93 1587.53,1008.91 1589.84,1005.89 1592.14,1002.87 1594.45,999.849 1596.75,996.83 \n",
       "  1599.06,993.811 1601.36,990.791 1603.67,987.772 1605.97,984.753 1608.28,981.733 1610.58,978.714 1612.89,975.695 1615.19,972.675 1617.5,969.656 1619.8,966.637 \n",
       "  1622.11,963.617 1624.41,960.598 1626.72,957.579 1629.02,954.559 1631.33,951.54 1633.63,948.52 1635.94,945.501 1638.24,942.482 1640.55,939.462 1642.85,936.443 \n",
       "  1645.16,933.424 1647.46,930.404 1649.77,927.385 1652.07,924.366 1654.38,921.346 1656.68,918.327 1658.99,915.308 1661.29,912.288 1663.6,909.269 1665.9,906.25 \n",
       "  1668.21,903.23 1670.51,900.211 1672.82,897.192 1675.12,894.172 1677.43,891.153 1679.73,888.133 1682.04,885.114 1684.34,882.095 1686.64,879.075 1688.95,876.056 \n",
       "  1691.25,873.037 1693.56,870.017 1695.86,866.998 1698.17,863.979 1700.47,860.959 1702.78,857.94 1705.08,854.921 1707.39,851.901 1709.69,848.882 1712,845.863 \n",
       "  1714.3,842.843 1716.61,839.824 1718.91,836.804 1721.22,833.785 1723.52,830.766 1725.83,827.746 1728.13,824.727 1730.44,821.708 1732.74,818.688 1735.05,815.669 \n",
       "  1737.35,812.65 1739.66,809.63 1741.96,806.611 1744.27,803.592 1746.57,800.572 1748.88,797.553 1751.18,794.534 1753.49,791.514 1755.79,788.495 1758.1,785.476 \n",
       "  1760.4,782.456 1762.71,779.437 1765.01,776.417 1767.32,773.398 1769.62,770.379 1771.93,767.359 1774.23,764.34 1776.54,761.321 1778.84,758.301 1781.15,755.282 \n",
       "  1783.45,752.263 1785.75,749.243 1788.06,746.224 1790.36,743.205 1792.67,740.185 1794.97,737.166 1797.28,734.147 1799.58,731.127 1801.89,728.108 1804.19,725.088 \n",
       "  1806.5,722.069 1808.8,719.05 1811.11,716.03 1813.41,713.011 1815.72,709.992 1818.02,706.972 1820.33,703.953 1822.63,700.934 1824.94,697.914 1827.24,694.895 \n",
       "  1829.55,691.876 1831.85,688.856 1834.16,685.837 1836.46,682.818 1838.77,679.798 1841.07,676.779 1843.38,673.76 1845.68,670.74 1847.99,667.721 1850.29,664.701 \n",
       "  1852.6,661.682 1854.9,658.663 1857.21,655.643 1859.51,652.624 1861.82,649.605 1864.12,646.585 1866.43,643.566 1868.73,640.547 1871.04,637.527 1873.34,634.508 \n",
       "  1875.65,631.489 1877.95,628.469 1880.25,625.45 1882.56,622.431 1884.86,619.411 1887.17,616.392 1889.47,613.372 1891.78,610.353 1894.08,607.334 1896.39,604.314 \n",
       "  1898.69,601.295 1901,598.276 1903.3,595.256 1905.61,592.237 1907.91,589.218 1910.22,586.198 1912.52,583.179 1914.83,580.16 1917.13,577.14 1919.44,574.121 \n",
       "  1921.74,571.102 1924.05,568.082 1926.35,565.063 1928.66,562.044 1930.96,559.024 1933.27,556.005 1935.57,552.985 1937.88,549.966 1940.18,546.947 1942.49,543.927 \n",
       "  1944.79,540.908 1947.1,537.889 1949.4,534.869 1951.71,531.85 1954.01,528.831 1956.32,525.811 1958.62,522.792 1960.93,519.773 1963.23,516.753 1965.54,513.734 \n",
       "  1967.84,510.715 1970.15,507.695 1972.45,504.676 1974.76,501.656 1977.06,498.637 1979.36,495.618 1981.67,492.598 1983.97,489.579 1986.28,486.56 1988.58,483.54 \n",
       "  1990.89,480.521 1993.19,477.502 1995.5,474.482 1997.8,471.463 2000.11,468.444 2002.41,465.424 2004.72,462.405 2007.02,459.386 2009.33,456.366 2011.63,453.347 \n",
       "  2013.94,450.328 2016.24,447.308 2018.55,444.289 2020.85,441.269 2023.16,438.25 2025.46,435.231 2027.77,432.211 2030.07,429.192 2032.38,426.173 2034.68,423.153 \n",
       "  2036.99,420.134 2039.29,417.115 2041.6,414.095 2043.9,411.076 2046.21,408.057 2048.51,405.037 2050.82,402.018 2053.12,398.999 2055.43,395.979 2057.73,392.96 \n",
       "  2060.04,389.94 2062.34,386.921 2064.65,383.902 2066.95,380.882 2069.26,377.863 2071.56,374.844 2073.87,371.824 2076.17,368.805 2078.47,365.786 2080.78,362.766 \n",
       "  2083.08,359.747 2085.39,356.728 2087.69,353.708 2090,350.689 2092.3,347.67 2094.61,344.65 2096.91,341.631 2099.22,338.612 2101.52,335.592 2103.83,332.573 \n",
       "  2106.13,329.553 2108.44,326.534 2110.74,323.515 2113.05,320.495 2115.35,317.476 2117.66,314.457 2119.96,311.437 2122.27,308.418 2124.57,305.399 2126.88,302.379 \n",
       "  2129.18,299.36 2131.49,296.341 2133.79,293.321 2136.1,290.302 2138.4,287.283 2140.71,284.263 2143.01,281.244 2145.32,278.224 2147.62,275.205 2149.93,272.186 \n",
       "  2152.23,269.166 2154.54,266.147 2156.84,263.128 2159.15,260.108 2161.45,257.089 2163.76,254.07 2166.06,251.05 2168.37,248.031 2170.67,245.012 2172.98,241.992 \n",
       "  2175.28,238.973 2177.58,235.954 2179.89,232.934 2182.19,229.915 2184.5,226.896 2186.8,223.876 2189.11,220.857 2191.41,217.837 2193.72,214.818 2196.02,211.799 \n",
       "  2198.33,208.779 2200.63,205.76 2202.94,202.741 2205.24,199.721 2207.55,196.702 2209.85,193.683 2212.16,190.663 2214.46,187.644 2216.77,184.625 2219.07,181.605 \n",
       "  2221.38,178.586 2223.68,175.567 2225.99,172.547 2228.29,169.528 2230.6,166.508 2232.9,163.489 2235.21,160.47 2237.51,157.45 2239.82,154.431 2242.12,151.412 \n",
       "  2244.43,148.392 2246.73,145.373 2249.04,142.354 2251.34,139.334 2253.65,136.315 2255.95,133.296 2258.26,130.276 2260.56,127.257 2262.87,124.238 2265.17,121.218 \n",
       "  2267.48,118.199 2269.78,115.18 2272.09,112.16 2274.39,109.141 2276.69,106.121 2279,103.102 2281.3,100.083 2283.61,97.0634 2285.91,94.044 2288.22,91.0247 \n",
       "  2290.52,88.0053 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#e26f46; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,611.235 218.435,618.653 220.74,626.055 223.044,633.44 225.349,640.808 227.654,648.161 229.959,655.496 232.264,662.816 234.569,670.118 236.874,677.404 \n",
       "  239.179,684.674 241.484,691.927 243.788,699.164 246.093,706.384 248.398,713.588 250.703,720.775 253.008,727.946 255.313,735.1 257.618,742.238 259.923,749.359 \n",
       "  262.227,756.463 264.532,763.552 266.837,770.623 269.142,777.678 271.447,784.717 273.752,791.739 276.057,798.745 278.362,805.734 280.667,812.707 282.971,819.663 \n",
       "  285.276,826.602 287.581,833.526 289.886,840.432 292.191,847.322 294.496,854.196 296.801,861.053 299.106,867.894 301.41,874.718 303.715,881.525 306.02,888.317 \n",
       "  308.325,895.091 310.63,901.849 312.935,908.591 315.24,915.316 317.545,922.024 319.85,928.717 322.154,935.392 324.459,942.051 326.764,948.694 329.069,955.32 \n",
       "  331.374,961.929 333.679,968.522 335.984,975.099 338.289,981.659 340.593,988.203 342.898,994.73 345.203,1001.24 347.508,1007.73 349.813,1014.21 352.118,1020.67 \n",
       "  354.423,1027.12 356.728,1033.55 359.033,1039.96 361.337,1046.35 363.642,1052.73 365.947,1059.09 368.252,1065.44 370.557,1071.77 372.862,1078.08 375.167,1084.38 \n",
       "  377.472,1090.66 379.776,1096.92 382.081,1103.16 384.386,1109.39 386.691,1115.61 388.996,1121.81 391.301,1127.99 393.606,1134.15 395.911,1140.3 398.216,1146.43 \n",
       "  400.52,1152.54 402.825,1158.64 405.13,1164.72 407.435,1170.79 409.74,1176.84 412.045,1182.87 414.35,1188.88 416.655,1194.88 418.959,1200.86 421.264,1206.83 \n",
       "  423.569,1212.78 425.874,1218.71 428.179,1224.63 430.484,1230.53 432.789,1236.41 435.094,1242.28 437.399,1248.13 439.703,1253.96 442.008,1259.78 444.313,1265.58 \n",
       "  446.618,1271.37 448.923,1277.13 451.228,1282.89 453.533,1288.62 455.838,1294.34 458.142,1300.04 460.447,1305.73 462.752,1311.39 465.057,1317.05 467.362,1322.68 \n",
       "  469.667,1328.3 471.972,1333.91 474.277,1339.49 476.582,1345.06 478.886,1350.61 481.191,1356.15 483.496,1361.67 485.801,1367.18 488.106,1372.66 490.411,1378.13 \n",
       "  492.716,1383.59 495.021,1389.03 497.325,1394.45 499.63,1399.85 501.935,1405.24 504.24,1410.61 506.545,1415.97 508.85,1421.31 511.155,1426.63 513.46,1431.93 \n",
       "  515.765,1437.22 518.069,1442.5 520.374,1445.67 522.679,1440.43 524.984,1435.21 527.289,1430 529.594,1424.81 531.899,1419.64 534.204,1414.48 536.508,1409.34 \n",
       "  538.813,1404.22 541.118,1399.11 543.423,1394.02 545.728,1388.94 548.033,1383.89 550.338,1378.84 552.643,1373.82 554.948,1368.81 557.252,1363.82 559.557,1358.84 \n",
       "  561.862,1353.88 564.167,1348.94 566.472,1344.01 568.777,1339.1 571.082,1334.21 573.387,1329.33 575.691,1324.47 577.996,1319.63 580.301,1314.8 582.606,1309.99 \n",
       "  584.911,1305.2 587.216,1300.42 589.521,1295.66 591.826,1290.91 594.131,1286.19 596.435,1281.47 598.74,1276.78 601.045,1272.1 603.35,1267.44 605.655,1262.79 \n",
       "  607.96,1258.16 610.265,1253.55 612.57,1248.95 614.874,1244.37 617.179,1239.81 619.484,1235.27 621.789,1230.73 624.094,1226.22 626.399,1221.72 628.704,1217.24 \n",
       "  631.009,1212.78 633.314,1208.33 635.618,1203.9 637.923,1199.49 640.228,1195.09 642.533,1190.71 644.838,1186.34 647.143,1181.99 649.448,1177.66 651.753,1173.34 \n",
       "  654.057,1169.05 656.362,1164.76 658.667,1160.5 660.972,1156.25 663.277,1152.01 665.582,1147.8 667.887,1143.6 670.192,1139.41 672.497,1135.25 674.801,1131.1 \n",
       "  677.106,1126.96 679.411,1122.84 681.716,1118.74 684.021,1114.66 686.326,1110.59 688.631,1106.54 690.936,1102.5 693.24,1098.49 695.545,1094.48 697.85,1090.5 \n",
       "  700.155,1086.53 702.46,1082.58 704.765,1078.64 707.07,1074.72 709.375,1070.82 711.68,1066.93 713.984,1063.06 716.289,1059.21 718.594,1055.37 720.899,1051.55 \n",
       "  723.204,1047.75 725.509,1043.96 727.814,1040.19 730.119,1036.43 732.423,1032.7 734.728,1028.97 737.033,1025.27 739.338,1021.58 741.643,1017.91 743.948,1014.25 \n",
       "  746.253,1010.61 748.558,1006.99 750.863,1003.39 753.167,999.796 755.472,996.223 757.777,992.667 760.082,989.127 762.387,985.603 764.692,982.096 766.997,978.606 \n",
       "  769.302,975.132 771.606,971.675 773.911,968.234 776.216,964.809 778.521,961.401 780.826,958.01 783.131,954.635 785.436,951.277 787.741,947.935 790.046,944.609 \n",
       "  792.35,941.3 794.655,938.008 796.96,934.732 799.265,931.473 801.57,928.23 803.875,925.003 806.18,921.793 808.485,918.6 810.789,915.423 813.094,912.263 \n",
       "  815.399,909.119 817.704,905.992 820.009,902.881 822.314,899.786 824.619,896.708 826.924,893.647 829.229,890.602 831.533,887.574 833.838,884.562 836.143,881.567 \n",
       "  838.448,878.588 840.753,875.625 843.058,872.68 845.363,869.75 847.668,866.837 849.972,863.941 852.277,861.061 854.582,858.198 856.887,855.351 859.192,852.521 \n",
       "  861.497,849.707 863.802,846.91 866.107,844.129 868.412,841.365 870.716,838.617 873.021,835.886 875.326,833.171 877.631,830.472 879.936,827.791 882.241,825.125 \n",
       "  884.546,822.477 886.851,819.844 889.156,817.229 891.46,814.629 893.765,812.047 896.07,809.48 898.375,806.931 900.68,804.397 902.985,801.881 905.29,799.38 \n",
       "  907.595,796.897 909.899,794.429 912.204,791.979 914.509,789.544 916.814,787.127 919.119,784.725 921.424,782.341 923.729,779.972 926.034,777.621 928.339,775.285 \n",
       "  930.643,772.967 932.948,770.665 935.253,768.379 937.558,766.11 939.863,763.857 942.168,761.621 944.473,759.401 946.778,757.198 949.082,755.011 951.387,752.841 \n",
       "  953.692,750.687 955.997,748.55 958.302,746.429 960.607,744.325 962.912,742.238 965.217,740.166 967.522,738.112 969.826,736.074 972.131,734.052 974.436,732.047 \n",
       "  976.741,730.058 979.046,728.086 981.351,726.13 983.656,724.191 985.961,722.269 988.265,720.363 990.57,718.473 992.875,716.6 995.18,714.743 997.485,712.903 \n",
       "  999.79,711.079 1002.09,709.272 1004.4,707.482 1006.7,705.708 1009.01,703.95 1011.31,702.209 1013.62,700.484 1015.92,698.776 1018.23,697.085 1020.53,695.41 \n",
       "  1022.84,693.751 1025.14,692.109 1027.45,690.483 1029.75,688.874 1032.06,687.282 1034.36,685.706 1036.67,684.146 1038.97,682.603 1041.28,681.076 1043.58,679.566 \n",
       "  1045.89,678.073 1048.19,676.596 1050.5,675.135 1052.8,673.691 1055.11,672.264 1057.41,670.853 1059.72,669.458 1062.02,668.08 1064.33,666.719 1066.63,665.374 \n",
       "  1068.94,664.045 1071.24,662.733 1073.55,661.438 1075.85,660.159 1078.16,658.896 1080.46,657.65 1082.77,656.421 1085.07,655.208 1087.38,654.011 1089.68,652.831 \n",
       "  1091.99,651.668 1094.29,650.521 1096.59,649.39 1098.9,648.276 1101.2,647.179 1103.51,646.098 1105.81,645.033 1108.12,643.985 1110.42,642.954 1112.73,641.939 \n",
       "  1115.03,640.94 1117.34,639.959 1119.64,638.993 1121.95,638.044 1124.25,637.112 1126.56,636.196 1128.86,635.296 1131.17,634.413 1133.47,633.547 1135.78,632.697 \n",
       "  1138.08,631.864 1140.39,631.047 1142.69,630.246 1145,629.462 1147.3,628.695 1149.61,627.944 1151.91,627.21 1154.22,626.492 1156.52,625.79 1158.83,625.106 \n",
       "  1161.13,624.437 1163.44,623.785 1165.74,623.15 1168.05,622.531 1170.35,621.929 1172.66,621.343 1174.96,620.773 1177.27,620.221 1179.57,619.684 1181.88,619.164 \n",
       "  1184.18,618.661 1186.49,618.174 1188.79,617.704 1191.1,617.25 1193.4,616.813 1195.7,616.392 1198.01,615.988 1200.31,615.6 1202.62,615.228 1204.92,614.874 \n",
       "  1207.23,614.535 1209.53,614.213 1211.84,613.908 1214.14,613.619 1216.45,613.347 1218.75,613.091 1221.06,612.852 1223.36,612.629 1225.67,612.423 1227.97,612.233 \n",
       "  1230.28,612.06 1232.58,611.903 1234.89,611.763 1237.19,611.639 1239.5,611.532 1241.8,611.441 1244.11,611.367 1246.41,611.309 1248.72,611.268 1251.02,611.243 \n",
       "  1253.33,611.235 1255.63,611.243 1257.94,611.268 1260.24,611.309 1262.55,611.367 1264.85,611.441 1267.16,611.532 1269.46,611.639 1271.77,611.763 1274.07,611.903 \n",
       "  1276.38,612.06 1278.68,612.233 1280.99,612.423 1283.29,612.629 1285.6,612.852 1287.9,613.091 1290.21,613.347 1292.51,613.619 1294.81,613.908 1297.12,614.213 \n",
       "  1299.42,614.535 1301.73,614.874 1304.03,615.228 1306.34,615.6 1308.64,615.988 1310.95,616.392 1313.25,616.813 1315.56,617.25 1317.86,617.704 1320.17,618.174 \n",
       "  1322.47,618.661 1324.78,619.164 1327.08,619.684 1329.39,620.221 1331.69,620.773 1334,621.343 1336.3,621.929 1338.61,622.531 1340.91,623.15 1343.22,623.785 \n",
       "  1345.52,624.437 1347.83,625.106 1350.13,625.79 1352.44,626.492 1354.74,627.21 1357.05,627.944 1359.35,628.695 1361.66,629.462 1363.96,630.246 1366.27,631.047 \n",
       "  1368.57,631.864 1370.88,632.697 1373.18,633.547 1375.49,634.413 1377.79,635.296 1380.1,636.196 1382.4,637.112 1384.71,638.044 1387.01,638.993 1389.32,639.959 \n",
       "  1391.62,640.94 1393.92,641.939 1396.23,642.954 1398.53,643.985 1400.84,645.033 1403.14,646.098 1405.45,647.179 1407.75,648.276 1410.06,649.39 1412.36,650.521 \n",
       "  1414.67,651.668 1416.97,652.831 1419.28,654.011 1421.58,655.208 1423.89,656.421 1426.19,657.65 1428.5,658.896 1430.8,660.159 1433.11,661.438 1435.41,662.733 \n",
       "  1437.72,664.045 1440.02,665.374 1442.33,666.719 1444.63,668.08 1446.94,669.458 1449.24,670.853 1451.55,672.264 1453.85,673.691 1456.16,675.135 1458.46,676.596 \n",
       "  1460.77,678.073 1463.07,679.566 1465.38,681.076 1467.68,682.603 1469.99,684.146 1472.29,685.706 1474.6,687.282 1476.9,688.874 1479.21,690.483 1481.51,692.109 \n",
       "  1483.82,693.751 1486.12,695.41 1488.42,697.085 1490.73,698.776 1493.03,700.484 1495.34,702.209 1497.64,703.95 1499.95,705.708 1502.25,707.482 1504.56,709.272 \n",
       "  1506.86,711.079 1509.17,712.903 1511.47,714.743 1513.78,716.6 1516.08,718.473 1518.39,720.363 1520.69,722.269 1523,724.191 1525.3,726.13 1527.61,728.086 \n",
       "  1529.91,730.058 1532.22,732.047 1534.52,734.052 1536.83,736.074 1539.13,738.112 1541.44,740.166 1543.74,742.238 1546.05,744.325 1548.35,746.429 1550.66,748.55 \n",
       "  1552.96,750.687 1555.27,752.841 1557.57,755.011 1559.88,757.198 1562.18,759.401 1564.49,761.621 1566.79,763.857 1569.1,766.11 1571.4,768.379 1573.71,770.665 \n",
       "  1576.01,772.967 1578.32,775.285 1580.62,777.621 1582.93,779.972 1585.23,782.341 1587.53,784.725 1589.84,787.127 1592.14,789.544 1594.45,791.979 1596.75,794.429 \n",
       "  1599.06,796.897 1601.36,799.38 1603.67,801.881 1605.97,804.397 1608.28,806.931 1610.58,809.48 1612.89,812.047 1615.19,814.629 1617.5,817.229 1619.8,819.844 \n",
       "  1622.11,822.477 1624.41,825.125 1626.72,827.791 1629.02,830.472 1631.33,833.171 1633.63,835.886 1635.94,838.617 1638.24,841.365 1640.55,844.129 1642.85,846.91 \n",
       "  1645.16,849.707 1647.46,852.521 1649.77,855.351 1652.07,858.198 1654.38,861.061 1656.68,863.941 1658.99,866.837 1661.29,869.75 1663.6,872.68 1665.9,875.625 \n",
       "  1668.21,878.588 1670.51,881.567 1672.82,884.562 1675.12,887.574 1677.43,890.602 1679.73,893.647 1682.04,896.708 1684.34,899.786 1686.64,902.881 1688.95,905.992 \n",
       "  1691.25,909.119 1693.56,912.263 1695.86,915.423 1698.17,918.6 1700.47,921.793 1702.78,925.003 1705.08,928.23 1707.39,931.473 1709.69,934.732 1712,938.008 \n",
       "  1714.3,941.3 1716.61,944.609 1718.91,947.935 1721.22,951.277 1723.52,954.635 1725.83,958.01 1728.13,961.401 1730.44,964.809 1732.74,968.234 1735.05,971.675 \n",
       "  1737.35,975.132 1739.66,978.606 1741.96,982.096 1744.27,985.603 1746.57,989.127 1748.88,992.667 1751.18,996.223 1753.49,999.796 1755.79,1003.39 1758.1,1006.99 \n",
       "  1760.4,1010.61 1762.71,1014.25 1765.01,1017.91 1767.32,1021.58 1769.62,1025.27 1771.93,1028.97 1774.23,1032.7 1776.54,1036.43 1778.84,1040.19 1781.15,1043.96 \n",
       "  1783.45,1047.75 1785.75,1051.55 1788.06,1055.37 1790.36,1059.21 1792.67,1063.06 1794.97,1066.93 1797.28,1070.82 1799.58,1074.72 1801.89,1078.64 1804.19,1082.58 \n",
       "  1806.5,1086.53 1808.8,1090.5 1811.11,1094.48 1813.41,1098.49 1815.72,1102.5 1818.02,1106.54 1820.33,1110.59 1822.63,1114.66 1824.94,1118.74 1827.24,1122.84 \n",
       "  1829.55,1126.96 1831.85,1131.1 1834.16,1135.25 1836.46,1139.41 1838.77,1143.6 1841.07,1147.8 1843.38,1152.01 1845.68,1156.25 1847.99,1160.5 1850.29,1164.76 \n",
       "  1852.6,1169.05 1854.9,1173.34 1857.21,1177.66 1859.51,1181.99 1861.82,1186.34 1864.12,1190.71 1866.43,1195.09 1868.73,1199.49 1871.04,1203.9 1873.34,1208.33 \n",
       "  1875.65,1212.78 1877.95,1217.24 1880.25,1221.72 1882.56,1226.22 1884.86,1230.73 1887.17,1235.27 1889.47,1239.81 1891.78,1244.37 1894.08,1248.95 1896.39,1253.55 \n",
       "  1898.69,1258.16 1901,1262.79 1903.3,1267.44 1905.61,1272.1 1907.91,1276.78 1910.22,1281.47 1912.52,1286.19 1914.83,1290.91 1917.13,1295.66 1919.44,1300.42 \n",
       "  1921.74,1305.2 1924.05,1309.99 1926.35,1314.8 1928.66,1319.63 1930.96,1324.47 1933.27,1329.33 1935.57,1334.21 1937.88,1339.1 1940.18,1344.01 1942.49,1348.94 \n",
       "  1944.79,1353.88 1947.1,1358.84 1949.4,1363.82 1951.71,1368.81 1954.01,1373.82 1956.32,1378.84 1958.62,1383.89 1960.93,1388.94 1963.23,1394.02 1965.54,1399.11 \n",
       "  1967.84,1404.22 1970.15,1409.34 1972.45,1414.48 1974.76,1419.64 1977.06,1424.81 1979.36,1430 1981.67,1435.21 1983.97,1440.43 1986.28,1445.67 1988.58,1442.5 \n",
       "  1990.89,1437.22 1993.19,1431.93 1995.5,1426.63 1997.8,1421.31 2000.11,1415.97 2002.41,1410.61 2004.72,1405.24 2007.02,1399.85 2009.33,1394.45 2011.63,1389.03 \n",
       "  2013.94,1383.59 2016.24,1378.13 2018.55,1372.66 2020.85,1367.18 2023.16,1361.67 2025.46,1356.15 2027.77,1350.61 2030.07,1345.06 2032.38,1339.49 2034.68,1333.91 \n",
       "  2036.99,1328.3 2039.29,1322.68 2041.6,1317.05 2043.9,1311.39 2046.21,1305.73 2048.51,1300.04 2050.82,1294.34 2053.12,1288.62 2055.43,1282.89 2057.73,1277.13 \n",
       "  2060.04,1271.37 2062.34,1265.58 2064.65,1259.78 2066.95,1253.96 2069.26,1248.13 2071.56,1242.28 2073.87,1236.41 2076.17,1230.53 2078.47,1224.63 2080.78,1218.71 \n",
       "  2083.08,1212.78 2085.39,1206.83 2087.69,1200.86 2090,1194.88 2092.3,1188.88 2094.61,1182.87 2096.91,1176.84 2099.22,1170.79 2101.52,1164.72 2103.83,1158.64 \n",
       "  2106.13,1152.54 2108.44,1146.43 2110.74,1140.3 2113.05,1134.15 2115.35,1127.99 2117.66,1121.81 2119.96,1115.61 2122.27,1109.39 2124.57,1103.16 2126.88,1096.92 \n",
       "  2129.18,1090.66 2131.49,1084.38 2133.79,1078.08 2136.1,1071.77 2138.4,1065.44 2140.71,1059.09 2143.01,1052.73 2145.32,1046.35 2147.62,1039.96 2149.93,1033.55 \n",
       "  2152.23,1027.12 2154.54,1020.67 2156.84,1014.21 2159.15,1007.73 2161.45,1001.24 2163.76,994.73 2166.06,988.203 2168.37,981.659 2170.67,975.099 2172.98,968.522 \n",
       "  2175.28,961.929 2177.58,955.32 2179.89,948.694 2182.19,942.051 2184.5,935.392 2186.8,928.717 2189.11,922.024 2191.41,915.316 2193.72,908.591 2196.02,901.849 \n",
       "  2198.33,895.091 2200.63,888.317 2202.94,881.525 2205.24,874.718 2207.55,867.894 2209.85,861.053 2212.16,854.196 2214.46,847.322 2216.77,840.432 2219.07,833.526 \n",
       "  2221.38,826.602 2223.68,819.663 2225.99,812.707 2228.29,805.734 2230.6,798.745 2232.9,791.739 2235.21,784.717 2237.51,777.678 2239.82,770.623 2242.12,763.552 \n",
       "  2244.43,756.463 2246.73,749.359 2249.04,742.238 2251.34,735.1 2253.65,727.946 2255.95,720.775 2258.26,713.588 2260.56,706.384 2262.87,699.164 2265.17,691.927 \n",
       "  2267.48,684.674 2269.78,677.404 2272.09,670.118 2274.39,662.816 2276.69,655.496 2279,648.161 2281.3,640.808 2283.61,633.44 2285.91,626.055 2288.22,618.653 \n",
       "  2290.52,611.235 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0202)\" style=\"stroke:#3da44d; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,1206.09 218.435,1214.6 220.74,1223.02 223.044,1231.33 225.349,1239.56 227.654,1247.69 229.959,1255.73 232.264,1263.68 234.569,1271.54 236.874,1279.3 \n",
       "  239.179,1286.98 241.484,1294.56 243.788,1302.06 246.093,1309.47 248.398,1316.78 250.703,1324.01 253.008,1331.16 255.313,1338.21 257.618,1345.18 259.923,1352.06 \n",
       "  262.227,1358.86 264.532,1365.57 266.837,1372.2 269.142,1378.74 271.447,1385.2 273.752,1391.57 276.057,1397.87 278.362,1404.08 280.667,1410.21 282.971,1416.25 \n",
       "  285.276,1422.22 287.581,1428.11 289.886,1433.91 292.191,1439.64 294.496,1445.29 296.801,1442.57 299.106,1437.08 301.41,1431.66 303.715,1426.32 306.02,1421.06 \n",
       "  308.325,1415.88 310.63,1410.77 312.935,1405.74 315.24,1400.78 317.545,1395.89 319.85,1391.08 322.154,1386.35 324.459,1381.68 326.764,1377.09 329.069,1372.57 \n",
       "  331.374,1368.12 333.679,1363.74 335.984,1359.44 338.289,1355.2 340.593,1351.03 342.898,1346.94 345.203,1342.91 347.508,1338.95 349.813,1335.06 352.118,1331.23 \n",
       "  354.423,1327.48 356.728,1323.79 359.033,1320.16 361.337,1316.6 363.642,1313.11 365.947,1309.68 368.252,1306.32 370.557,1303.02 372.862,1299.78 375.167,1296.61 \n",
       "  377.472,1293.5 379.776,1290.45 382.081,1287.46 384.386,1284.54 386.691,1281.68 388.996,1278.87 391.301,1276.13 393.606,1273.45 395.911,1270.83 398.216,1268.26 \n",
       "  400.52,1265.76 402.825,1263.31 405.13,1260.92 407.435,1258.58 409.74,1256.31 412.045,1254.09 414.35,1251.93 416.655,1249.82 418.959,1247.76 421.264,1245.77 \n",
       "  423.569,1243.82 425.874,1241.93 428.179,1240.1 430.484,1238.32 432.789,1236.59 435.094,1234.91 437.399,1233.28 439.703,1231.71 442.008,1230.19 444.313,1228.71 \n",
       "  446.618,1227.29 448.923,1225.92 451.228,1224.6 453.533,1223.33 455.838,1222.1 458.142,1220.93 460.447,1219.8 462.752,1218.72 465.057,1217.69 467.362,1216.7 \n",
       "  469.667,1215.76 471.972,1214.87 474.277,1214.02 476.582,1213.22 478.886,1212.46 481.191,1211.75 483.496,1211.08 485.801,1210.46 488.106,1209.87 490.411,1209.34 \n",
       "  492.716,1208.84 495.021,1208.39 497.325,1207.98 499.63,1207.61 501.935,1207.28 504.24,1206.99 506.545,1206.75 508.85,1206.54 511.155,1206.37 513.46,1206.24 \n",
       "  515.765,1206.16 518.069,1206.11 520.374,1206.09 522.679,1206.12 524.984,1206.19 527.289,1206.29 529.594,1206.42 531.899,1206.6 534.204,1206.81 536.508,1207.06 \n",
       "  538.813,1207.34 541.118,1207.66 543.423,1208.01 545.728,1208.4 548.033,1208.82 550.338,1209.27 552.643,1209.76 554.948,1210.28 557.252,1210.83 559.557,1211.42 \n",
       "  561.862,1212.04 564.167,1212.68 566.472,1213.37 568.777,1214.08 571.082,1214.82 573.387,1215.59 575.691,1216.4 577.996,1217.23 580.301,1218.09 582.606,1218.98 \n",
       "  584.911,1219.9 587.216,1220.85 589.521,1221.83 591.826,1222.83 594.131,1223.86 596.435,1224.92 598.74,1226 601.045,1227.11 603.35,1228.25 605.655,1229.42 \n",
       "  607.96,1230.6 610.265,1231.82 612.57,1233.06 614.874,1234.32 617.179,1235.61 619.484,1236.92 621.789,1238.25 624.094,1239.61 626.399,1240.99 628.704,1242.4 \n",
       "  631.009,1243.82 633.314,1245.27 635.618,1246.74 637.923,1248.23 640.228,1249.75 642.533,1251.28 644.838,1252.83 647.143,1254.41 649.448,1256 651.753,1257.62 \n",
       "  654.057,1259.25 656.362,1260.9 658.667,1262.57 660.972,1264.26 663.277,1265.97 665.582,1267.7 667.887,1269.44 670.192,1271.2 672.497,1272.98 674.801,1274.77 \n",
       "  677.106,1276.58 679.411,1278.41 681.716,1280.25 684.021,1282.11 686.326,1283.98 688.631,1285.87 690.936,1287.78 693.24,1289.7 695.545,1291.63 697.85,1293.58 \n",
       "  700.155,1295.54 702.46,1297.51 704.765,1299.5 707.07,1301.5 709.375,1303.51 711.68,1305.53 713.984,1307.57 716.289,1309.62 718.594,1311.68 720.899,1313.75 \n",
       "  723.204,1315.83 725.509,1317.93 727.814,1320.03 730.119,1322.15 732.423,1324.27 734.728,1326.4 737.033,1328.55 739.338,1330.7 741.643,1332.86 743.948,1335.03 \n",
       "  746.253,1337.21 748.558,1339.4 750.863,1341.59 753.167,1343.8 755.472,1346.01 757.777,1348.23 760.082,1350.45 762.387,1352.68 764.692,1354.92 766.997,1357.17 \n",
       "  769.302,1359.42 771.606,1361.67 773.911,1363.93 776.216,1366.2 778.521,1368.47 780.826,1370.75 783.131,1373.03 785.436,1375.32 787.741,1377.61 790.046,1379.91 \n",
       "  792.35,1382.2 794.655,1384.51 796.96,1386.81 799.265,1389.12 801.57,1391.43 803.875,1393.74 806.18,1396.06 808.485,1398.38 810.789,1400.7 813.094,1403.02 \n",
       "  815.399,1405.34 817.704,1407.67 820.009,1410 822.314,1412.32 824.619,1414.65 826.924,1416.98 829.229,1419.31 831.533,1421.64 833.838,1423.96 836.143,1426.29 \n",
       "  838.448,1428.62 840.753,1430.95 843.058,1433.27 845.363,1435.6 847.668,1437.92 849.972,1440.24 852.277,1442.56 854.582,1444.88 856.887,1446.23 859.192,1443.92 \n",
       "  861.497,1441.61 863.802,1439.3 866.107,1437 868.412,1434.69 870.716,1432.39 873.021,1430.1 875.326,1427.81 877.631,1425.52 879.936,1423.24 882.241,1420.96 \n",
       "  884.546,1418.68 886.851,1416.41 889.156,1414.15 891.46,1411.89 893.765,1409.63 896.07,1407.38 898.375,1405.13 900.68,1402.9 902.985,1400.66 905.29,1398.43 \n",
       "  907.595,1396.21 909.899,1394 912.204,1391.79 914.509,1389.59 916.814,1387.39 919.119,1385.21 921.424,1383.02 923.729,1380.85 926.034,1378.69 928.339,1376.53 \n",
       "  930.643,1374.38 932.948,1372.23 935.253,1370.1 937.558,1367.97 939.863,1365.86 942.168,1363.75 944.473,1361.65 946.778,1359.56 949.082,1357.47 951.387,1355.4 \n",
       "  953.692,1353.34 955.997,1351.28 958.302,1349.24 960.607,1347.2 962.912,1345.18 965.217,1343.16 967.522,1341.16 969.826,1339.17 972.131,1337.18 974.436,1335.21 \n",
       "  976.741,1333.25 979.046,1331.29 981.351,1329.35 983.656,1327.42 985.961,1325.51 988.265,1323.6 990.57,1321.71 992.875,1319.82 995.18,1317.95 997.485,1316.09 \n",
       "  999.79,1314.24 1002.09,1312.41 1004.4,1310.59 1006.7,1308.77 1009.01,1306.98 1011.31,1305.19 1013.62,1303.42 1015.92,1301.66 1018.23,1299.91 1020.53,1298.18 \n",
       "  1022.84,1296.46 1025.14,1294.75 1027.45,1293.06 1029.75,1291.38 1032.06,1289.71 1034.36,1288.06 1036.67,1286.42 1038.97,1284.8 1041.28,1283.19 1043.58,1281.59 \n",
       "  1045.89,1280.01 1048.19,1278.45 1050.5,1276.89 1052.8,1275.36 1055.11,1273.83 1057.41,1272.32 1059.72,1270.83 1062.02,1269.35 1064.33,1267.89 1066.63,1266.44 \n",
       "  1068.94,1265.01 1071.24,1263.59 1073.55,1262.19 1075.85,1260.8 1078.16,1259.43 1080.46,1258.08 1082.77,1256.74 1085.07,1255.42 1087.38,1254.11 1089.68,1252.82 \n",
       "  1091.99,1251.55 1094.29,1250.29 1096.59,1249.05 1098.9,1247.82 1101.2,1246.61 1103.51,1245.42 1105.81,1244.24 1108.12,1243.08 1110.42,1241.94 1112.73,1240.82 \n",
       "  1115.03,1239.71 1117.34,1238.62 1119.64,1237.54 1121.95,1236.48 1124.25,1235.44 1126.56,1234.42 1128.86,1233.41 1131.17,1232.43 1133.47,1231.46 1135.78,1230.5 \n",
       "  1138.08,1229.57 1140.39,1228.65 1142.69,1227.75 1145,1226.86 1147.3,1226 1149.61,1225.15 1151.91,1224.32 1154.22,1223.51 1156.52,1222.72 1158.83,1221.94 \n",
       "  1161.13,1221.18 1163.44,1220.44 1165.74,1219.72 1168.05,1219.02 1170.35,1218.34 1172.66,1217.67 1174.96,1217.02 1177.27,1216.39 1179.57,1215.78 1181.88,1215.19 \n",
       "  1184.18,1214.61 1186.49,1214.06 1188.79,1213.52 1191.1,1213 1193.4,1212.5 1195.7,1212.02 1198.01,1211.55 1200.31,1211.11 1202.62,1210.68 1204.92,1210.28 \n",
       "  1207.23,1209.89 1209.53,1209.52 1211.84,1209.17 1214.14,1208.84 1216.45,1208.52 1218.75,1208.23 1221.06,1207.96 1223.36,1207.7 1225.67,1207.46 1227.97,1207.24 \n",
       "  1230.28,1207.04 1232.58,1206.86 1234.89,1206.7 1237.19,1206.56 1239.5,1206.44 1241.8,1206.33 1244.11,1206.25 1246.41,1206.18 1248.72,1206.13 1251.02,1206.1 \n",
       "  1253.33,1206.09 1255.63,1206.1 1257.94,1206.13 1260.24,1206.18 1262.55,1206.25 1264.85,1206.33 1267.16,1206.44 1269.46,1206.56 1271.77,1206.7 1274.07,1206.86 \n",
       "  1276.38,1207.04 1278.68,1207.24 1280.99,1207.46 1283.29,1207.7 1285.6,1207.96 1287.9,1208.23 1290.21,1208.52 1292.51,1208.84 1294.81,1209.17 1297.12,1209.52 \n",
       "  1299.42,1209.89 1301.73,1210.28 1304.03,1210.68 1306.34,1211.11 1308.64,1211.55 1310.95,1212.02 1313.25,1212.5 1315.56,1213 1317.86,1213.52 1320.17,1214.06 \n",
       "  1322.47,1214.61 1324.78,1215.19 1327.08,1215.78 1329.39,1216.39 1331.69,1217.02 1334,1217.67 1336.3,1218.34 1338.61,1219.02 1340.91,1219.72 1343.22,1220.44 \n",
       "  1345.52,1221.18 1347.83,1221.94 1350.13,1222.72 1352.44,1223.51 1354.74,1224.32 1357.05,1225.15 1359.35,1226 1361.66,1226.86 1363.96,1227.75 1366.27,1228.65 \n",
       "  1368.57,1229.57 1370.88,1230.5 1373.18,1231.46 1375.49,1232.43 1377.79,1233.41 1380.1,1234.42 1382.4,1235.44 1384.71,1236.48 1387.01,1237.54 1389.32,1238.62 \n",
       "  1391.62,1239.71 1393.92,1240.82 1396.23,1241.94 1398.53,1243.08 1400.84,1244.24 1403.14,1245.42 1405.45,1246.61 1407.75,1247.82 1410.06,1249.05 1412.36,1250.29 \n",
       "  1414.67,1251.55 1416.97,1252.82 1419.28,1254.11 1421.58,1255.42 1423.89,1256.74 1426.19,1258.08 1428.5,1259.43 1430.8,1260.8 1433.11,1262.19 1435.41,1263.59 \n",
       "  1437.72,1265.01 1440.02,1266.44 1442.33,1267.89 1444.63,1269.35 1446.94,1270.83 1449.24,1272.32 1451.55,1273.83 1453.85,1275.36 1456.16,1276.89 1458.46,1278.45 \n",
       "  1460.77,1280.01 1463.07,1281.59 1465.38,1283.19 1467.68,1284.8 1469.99,1286.42 1472.29,1288.06 1474.6,1289.71 1476.9,1291.38 1479.21,1293.06 1481.51,1294.75 \n",
       "  1483.82,1296.46 1486.12,1298.18 1488.42,1299.91 1490.73,1301.66 1493.03,1303.42 1495.34,1305.19 1497.64,1306.98 1499.95,1308.77 1502.25,1310.59 1504.56,1312.41 \n",
       "  1506.86,1314.24 1509.17,1316.09 1511.47,1317.95 1513.78,1319.82 1516.08,1321.71 1518.39,1323.6 1520.69,1325.51 1523,1327.42 1525.3,1329.35 1527.61,1331.29 \n",
       "  1529.91,1333.25 1532.22,1335.21 1534.52,1337.18 1536.83,1339.17 1539.13,1341.16 1541.44,1343.16 1543.74,1345.18 1546.05,1347.2 1548.35,1349.24 1550.66,1351.28 \n",
       "  1552.96,1353.34 1555.27,1355.4 1557.57,1357.47 1559.88,1359.56 1562.18,1361.65 1564.49,1363.75 1566.79,1365.86 1569.1,1367.97 1571.4,1370.1 1573.71,1372.23 \n",
       "  1576.01,1374.38 1578.32,1376.53 1580.62,1378.69 1582.93,1380.85 1585.23,1383.02 1587.53,1385.21 1589.84,1387.39 1592.14,1389.59 1594.45,1391.79 1596.75,1394 \n",
       "  1599.06,1396.21 1601.36,1398.43 1603.67,1400.66 1605.97,1402.9 1608.28,1405.13 1610.58,1407.38 1612.89,1409.63 1615.19,1411.89 1617.5,1414.15 1619.8,1416.41 \n",
       "  1622.11,1418.68 1624.41,1420.96 1626.72,1423.24 1629.02,1425.52 1631.33,1427.81 1633.63,1430.1 1635.94,1432.39 1638.24,1434.69 1640.55,1437 1642.85,1439.3 \n",
       "  1645.16,1441.61 1647.46,1443.92 1649.77,1446.23 1652.07,1444.88 1654.38,1442.56 1656.68,1440.24 1658.99,1437.92 1661.29,1435.6 1663.6,1433.27 1665.9,1430.95 \n",
       "  1668.21,1428.62 1670.51,1426.29 1672.82,1423.96 1675.12,1421.64 1677.43,1419.31 1679.73,1416.98 1682.04,1414.65 1684.34,1412.32 1686.64,1410 1688.95,1407.67 \n",
       "  1691.25,1405.34 1693.56,1403.02 1695.86,1400.7 1698.17,1398.38 1700.47,1396.06 1702.78,1393.74 1705.08,1391.43 1707.39,1389.12 1709.69,1386.81 1712,1384.51 \n",
       "  1714.3,1382.2 1716.61,1379.91 1718.91,1377.61 1721.22,1375.32 1723.52,1373.03 1725.83,1370.75 1728.13,1368.47 1730.44,1366.2 1732.74,1363.93 1735.05,1361.67 \n",
       "  1737.35,1359.42 1739.66,1357.17 1741.96,1354.92 1744.27,1352.68 1746.57,1350.45 1748.88,1348.23 1751.18,1346.01 1753.49,1343.8 1755.79,1341.59 1758.1,1339.4 \n",
       "  1760.4,1337.21 1762.71,1335.03 1765.01,1332.86 1767.32,1330.7 1769.62,1328.55 1771.93,1326.4 1774.23,1324.27 1776.54,1322.15 1778.84,1320.03 1781.15,1317.93 \n",
       "  1783.45,1315.83 1785.75,1313.75 1788.06,1311.68 1790.36,1309.62 1792.67,1307.57 1794.97,1305.53 1797.28,1303.51 1799.58,1301.5 1801.89,1299.5 1804.19,1297.51 \n",
       "  1806.5,1295.54 1808.8,1293.58 1811.11,1291.63 1813.41,1289.7 1815.72,1287.78 1818.02,1285.87 1820.33,1283.98 1822.63,1282.11 1824.94,1280.25 1827.24,1278.41 \n",
       "  1829.55,1276.58 1831.85,1274.77 1834.16,1272.98 1836.46,1271.2 1838.77,1269.44 1841.07,1267.7 1843.38,1265.97 1845.68,1264.26 1847.99,1262.57 1850.29,1260.9 \n",
       "  1852.6,1259.25 1854.9,1257.62 1857.21,1256 1859.51,1254.41 1861.82,1252.83 1864.12,1251.28 1866.43,1249.75 1868.73,1248.23 1871.04,1246.74 1873.34,1245.27 \n",
       "  1875.65,1243.82 1877.95,1242.4 1880.25,1240.99 1882.56,1239.61 1884.86,1238.25 1887.17,1236.92 1889.47,1235.61 1891.78,1234.32 1894.08,1233.06 1896.39,1231.82 \n",
       "  1898.69,1230.6 1901,1229.42 1903.3,1228.25 1905.61,1227.11 1907.91,1226 1910.22,1224.92 1912.52,1223.86 1914.83,1222.83 1917.13,1221.83 1919.44,1220.85 \n",
       "  1921.74,1219.9 1924.05,1218.98 1926.35,1218.09 1928.66,1217.23 1930.96,1216.4 1933.27,1215.59 1935.57,1214.82 1937.88,1214.08 1940.18,1213.37 1942.49,1212.68 \n",
       "  1944.79,1212.04 1947.1,1211.42 1949.4,1210.83 1951.71,1210.28 1954.01,1209.76 1956.32,1209.27 1958.62,1208.82 1960.93,1208.4 1963.23,1208.01 1965.54,1207.66 \n",
       "  1967.84,1207.34 1970.15,1207.06 1972.45,1206.81 1974.76,1206.6 1977.06,1206.42 1979.36,1206.29 1981.67,1206.19 1983.97,1206.12 1986.28,1206.09 1988.58,1206.11 \n",
       "  1990.89,1206.16 1993.19,1206.24 1995.5,1206.37 1997.8,1206.54 2000.11,1206.75 2002.41,1206.99 2004.72,1207.28 2007.02,1207.61 2009.33,1207.98 2011.63,1208.39 \n",
       "  2013.94,1208.84 2016.24,1209.34 2018.55,1209.87 2020.85,1210.46 2023.16,1211.08 2025.46,1211.75 2027.77,1212.46 2030.07,1213.22 2032.38,1214.02 2034.68,1214.87 \n",
       "  2036.99,1215.76 2039.29,1216.7 2041.6,1217.69 2043.9,1218.72 2046.21,1219.8 2048.51,1220.93 2050.82,1222.1 2053.12,1223.33 2055.43,1224.6 2057.73,1225.92 \n",
       "  2060.04,1227.29 2062.34,1228.71 2064.65,1230.19 2066.95,1231.71 2069.26,1233.28 2071.56,1234.91 2073.87,1236.59 2076.17,1238.32 2078.47,1240.1 2080.78,1241.93 \n",
       "  2083.08,1243.82 2085.39,1245.77 2087.69,1247.76 2090,1249.82 2092.3,1251.93 2094.61,1254.09 2096.91,1256.31 2099.22,1258.58 2101.52,1260.92 2103.83,1263.31 \n",
       "  2106.13,1265.76 2108.44,1268.26 2110.74,1270.83 2113.05,1273.45 2115.35,1276.13 2117.66,1278.87 2119.96,1281.68 2122.27,1284.54 2124.57,1287.46 2126.88,1290.45 \n",
       "  2129.18,1293.5 2131.49,1296.61 2133.79,1299.78 2136.1,1303.02 2138.4,1306.32 2140.71,1309.68 2143.01,1313.11 2145.32,1316.6 2147.62,1320.16 2149.93,1323.79 \n",
       "  2152.23,1327.48 2154.54,1331.23 2156.84,1335.06 2159.15,1338.95 2161.45,1342.91 2163.76,1346.94 2166.06,1351.03 2168.37,1355.2 2170.67,1359.44 2172.98,1363.74 \n",
       "  2175.28,1368.12 2177.58,1372.57 2179.89,1377.09 2182.19,1381.68 2184.5,1386.35 2186.8,1391.08 2189.11,1395.89 2191.41,1400.78 2193.72,1405.74 2196.02,1410.77 \n",
       "  2198.33,1415.88 2200.63,1421.06 2202.94,1426.32 2205.24,1431.66 2207.55,1437.08 2209.85,1442.57 2212.16,1445.29 2214.46,1439.64 2216.77,1433.91 2219.07,1428.11 \n",
       "  2221.38,1422.22 2223.68,1416.25 2225.99,1410.21 2228.29,1404.08 2230.6,1397.87 2232.9,1391.57 2235.21,1385.2 2237.51,1378.74 2239.82,1372.2 2242.12,1365.57 \n",
       "  2244.43,1358.86 2246.73,1352.06 2249.04,1345.18 2251.34,1338.21 2253.65,1331.16 2255.95,1324.01 2258.26,1316.78 2260.56,1309.47 2262.87,1302.06 2265.17,1294.56 \n",
       "  2267.48,1286.98 2269.78,1279.3 2272.09,1271.54 2274.39,1263.68 2276.69,1255.73 2279,1247.69 2281.3,1239.56 2283.61,1231.33 2285.91,1223.02 2288.22,1214.6 \n",
       "  2290.52,1206.09 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip0200)\" d=\"\n",
       "M1929.71 372.684 L2280.76 372.684 L2280.76 130.764 L1929.71 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1929.71,372.684 2280.76,372.684 2280.76,130.764 1929.71,130.764 1929.71,372.684 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,191.244 2097.71,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 208.744)\" x=\"2121.71\" y=\"208.744\">T = 1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#e26f46; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,251.724 2097.71,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 269.224)\" x=\"2121.71\" y=\"269.224\">T = 2</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip0200)\" style=\"stroke:#3da44d; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,312.204 2097.71,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 329.704)\" x=\"2121.71\" y=\"329.704\">T = 4</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 234,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot!(xrange, y, label = \"T = 4\", lw=2, framestyle = :box)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 235,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = (x->beta(x, 8, lmin, lmax)).(xrange);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 236,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip0600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip0600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip0601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip0600)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip0602\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1114.58 2352.76,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,782.456 2352.76,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,450.328 2352.76,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,118.199 2352.76,118.199 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  446.618,1487.47 446.618,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  907.595,1487.47 907.595,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1368.57,1487.47 1368.57,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1829.55,1487.47 1829.55,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1446.71 180.284,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1114.58 180.284,1114.58 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,782.456 180.284,782.456 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,450.328 180.284,450.328 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,118.199 180.284,118.199 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 446.618, 1541.47)\" x=\"446.618\" y=\"1541.47\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 907.595, 1541.47)\" x=\"907.595\" y=\"1541.47\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1368.57, 1541.47)\" x=\"1368.57\" y=\"1541.47\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1829.55, 1541.47)\" x=\"1829.55\" y=\"1541.47\">0.8</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2290.52, 1541.47)\" x=\"2290.52\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1464.21)\" x=\"129.898\" y=\"1464.21\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1132.08)\" x=\"129.898\" y=\"1132.08\">0.2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 799.956)\" x=\"129.898\" y=\"799.956\">0.4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 467.828)\" x=\"129.898\" y=\"467.828\">0.6</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 135.699)\" x=\"129.898\" y=\"135.699\">0.8</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,47.2441 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2352.76,1487.47 2352.76,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,88.0053 218.435,91.0247 220.74,94.044 223.044,97.0634 225.349,100.083 227.654,103.102 229.959,106.121 232.264,109.141 234.569,112.16 236.874,115.18 \n",
       "  239.179,118.199 241.484,121.218 243.788,124.238 246.093,127.257 248.398,130.276 250.703,133.296 253.008,136.315 255.313,139.334 257.618,142.354 259.923,145.373 \n",
       "  262.227,148.392 264.532,151.412 266.837,154.431 269.142,157.45 271.447,160.47 273.752,163.489 276.057,166.508 278.362,169.528 280.667,172.547 282.971,175.567 \n",
       "  285.276,178.586 287.581,181.605 289.886,184.625 292.191,187.644 294.496,190.663 296.801,193.683 299.106,196.702 301.41,199.721 303.715,202.741 306.02,205.76 \n",
       "  308.325,208.779 310.63,211.799 312.935,214.818 315.24,217.837 317.545,220.857 319.85,223.876 322.154,226.896 324.459,229.915 326.764,232.934 329.069,235.954 \n",
       "  331.374,238.973 333.679,241.992 335.984,245.012 338.289,248.031 340.593,251.05 342.898,254.07 345.203,257.089 347.508,260.108 349.813,263.128 352.118,266.147 \n",
       "  354.423,269.166 356.728,272.186 359.033,275.205 361.337,278.224 363.642,281.244 365.947,284.263 368.252,287.283 370.557,290.302 372.862,293.321 375.167,296.341 \n",
       "  377.472,299.36 379.776,302.379 382.081,305.399 384.386,308.418 386.691,311.437 388.996,314.457 391.301,317.476 393.606,320.495 395.911,323.515 398.216,326.534 \n",
       "  400.52,329.553 402.825,332.573 405.13,335.592 407.435,338.612 409.74,341.631 412.045,344.65 414.35,347.67 416.655,350.689 418.959,353.708 421.264,356.728 \n",
       "  423.569,359.747 425.874,362.766 428.179,365.786 430.484,368.805 432.789,371.824 435.094,374.844 437.399,377.863 439.703,380.882 442.008,383.902 444.313,386.921 \n",
       "  446.618,389.94 448.923,392.96 451.228,395.979 453.533,398.999 455.838,402.018 458.142,405.037 460.447,408.057 462.752,411.076 465.057,414.095 467.362,417.115 \n",
       "  469.667,420.134 471.972,423.153 474.277,426.173 476.582,429.192 478.886,432.211 481.191,435.231 483.496,438.25 485.801,441.269 488.106,444.289 490.411,447.308 \n",
       "  492.716,450.328 495.021,453.347 497.325,456.366 499.63,459.386 501.935,462.405 504.24,465.424 506.545,468.444 508.85,471.463 511.155,474.482 513.46,477.502 \n",
       "  515.765,480.521 518.069,483.54 520.374,486.56 522.679,489.579 524.984,492.598 527.289,495.618 529.594,498.637 531.899,501.656 534.204,504.676 536.508,507.695 \n",
       "  538.813,510.715 541.118,513.734 543.423,516.753 545.728,519.773 548.033,522.792 550.338,525.811 552.643,528.831 554.948,531.85 557.252,534.869 559.557,537.889 \n",
       "  561.862,540.908 564.167,543.927 566.472,546.947 568.777,549.966 571.082,552.985 573.387,556.005 575.691,559.024 577.996,562.044 580.301,565.063 582.606,568.082 \n",
       "  584.911,571.102 587.216,574.121 589.521,577.14 591.826,580.16 594.131,583.179 596.435,586.198 598.74,589.218 601.045,592.237 603.35,595.256 605.655,598.276 \n",
       "  607.96,601.295 610.265,604.314 612.57,607.334 614.874,610.353 617.179,613.372 619.484,616.392 621.789,619.411 624.094,622.431 626.399,625.45 628.704,628.469 \n",
       "  631.009,631.489 633.314,634.508 635.618,637.527 637.923,640.547 640.228,643.566 642.533,646.585 644.838,649.605 647.143,652.624 649.448,655.643 651.753,658.663 \n",
       "  654.057,661.682 656.362,664.701 658.667,667.721 660.972,670.74 663.277,673.76 665.582,676.779 667.887,679.798 670.192,682.818 672.497,685.837 674.801,688.856 \n",
       "  677.106,691.876 679.411,694.895 681.716,697.914 684.021,700.934 686.326,703.953 688.631,706.972 690.936,709.992 693.24,713.011 695.545,716.03 697.85,719.05 \n",
       "  700.155,722.069 702.46,725.088 704.765,728.108 707.07,731.127 709.375,734.147 711.68,737.166 713.984,740.185 716.289,743.205 718.594,746.224 720.899,749.243 \n",
       "  723.204,752.263 725.509,755.282 727.814,758.301 730.119,761.321 732.423,764.34 734.728,767.359 737.033,770.379 739.338,773.398 741.643,776.417 743.948,779.437 \n",
       "  746.253,782.456 748.558,785.476 750.863,788.495 753.167,791.514 755.472,794.534 757.777,797.553 760.082,800.572 762.387,803.592 764.692,806.611 766.997,809.63 \n",
       "  769.302,812.65 771.606,815.669 773.911,818.688 776.216,821.708 778.521,824.727 780.826,827.746 783.131,830.766 785.436,833.785 787.741,836.804 790.046,839.824 \n",
       "  792.35,842.843 794.655,845.863 796.96,848.882 799.265,851.901 801.57,854.921 803.875,857.94 806.18,860.959 808.485,863.979 810.789,866.998 813.094,870.017 \n",
       "  815.399,873.037 817.704,876.056 820.009,879.075 822.314,882.095 824.619,885.114 826.924,888.133 829.229,891.153 831.533,894.172 833.838,897.192 836.143,900.211 \n",
       "  838.448,903.23 840.753,906.25 843.058,909.269 845.363,912.288 847.668,915.308 849.972,918.327 852.277,921.346 854.582,924.366 856.887,927.385 859.192,930.404 \n",
       "  861.497,933.424 863.802,936.443 866.107,939.462 868.412,942.482 870.716,945.501 873.021,948.52 875.326,951.54 877.631,954.559 879.936,957.579 882.241,960.598 \n",
       "  884.546,963.617 886.851,966.637 889.156,969.656 891.46,972.675 893.765,975.695 896.07,978.714 898.375,981.733 900.68,984.753 902.985,987.772 905.29,990.791 \n",
       "  907.595,993.811 909.899,996.83 912.204,999.849 914.509,1002.87 916.814,1005.89 919.119,1008.91 921.424,1011.93 923.729,1014.95 926.034,1017.97 928.339,1020.98 \n",
       "  930.643,1024 932.948,1027.02 935.253,1030.04 937.558,1033.06 939.863,1036.08 942.168,1039.1 944.473,1042.12 946.778,1045.14 949.082,1048.16 951.387,1051.18 \n",
       "  953.692,1054.2 955.997,1057.22 958.302,1060.24 960.607,1063.26 962.912,1066.28 965.217,1069.29 967.522,1072.31 969.826,1075.33 972.131,1078.35 974.436,1081.37 \n",
       "  976.741,1084.39 979.046,1087.41 981.351,1090.43 983.656,1093.45 985.961,1096.47 988.265,1099.49 990.57,1102.51 992.875,1105.53 995.18,1108.55 997.485,1111.57 \n",
       "  999.79,1114.58 1002.09,1117.6 1004.4,1120.62 1006.7,1123.64 1009.01,1126.66 1011.31,1129.68 1013.62,1132.7 1015.92,1135.72 1018.23,1138.74 1020.53,1141.76 \n",
       "  1022.84,1144.78 1025.14,1147.8 1027.45,1150.82 1029.75,1153.84 1032.06,1156.86 1034.36,1159.88 1036.67,1162.89 1038.97,1165.91 1041.28,1168.93 1043.58,1171.95 \n",
       "  1045.89,1174.97 1048.19,1177.99 1050.5,1181.01 1052.8,1184.03 1055.11,1187.05 1057.41,1190.07 1059.72,1193.09 1062.02,1196.11 1064.33,1199.13 1066.63,1202.15 \n",
       "  1068.94,1205.17 1071.24,1208.18 1073.55,1211.2 1075.85,1214.22 1078.16,1217.24 1080.46,1220.26 1082.77,1223.28 1085.07,1226.3 1087.38,1229.32 1089.68,1232.34 \n",
       "  1091.99,1235.36 1094.29,1238.38 1096.59,1241.4 1098.9,1244.42 1101.2,1247.44 1103.51,1250.46 1105.81,1253.47 1108.12,1256.49 1110.42,1259.51 1112.73,1262.53 \n",
       "  1115.03,1265.55 1117.34,1268.57 1119.64,1271.59 1121.95,1274.61 1124.25,1277.63 1126.56,1280.65 1128.86,1283.67 1131.17,1286.69 1133.47,1289.71 1135.78,1292.73 \n",
       "  1138.08,1295.75 1140.39,1298.77 1142.69,1301.78 1145,1304.8 1147.3,1307.82 1149.61,1310.84 1151.91,1313.86 1154.22,1316.88 1156.52,1319.9 1158.83,1322.92 \n",
       "  1161.13,1325.94 1163.44,1328.96 1165.74,1331.98 1168.05,1335 1170.35,1338.02 1172.66,1341.04 1174.96,1344.06 1177.27,1347.07 1179.57,1350.09 1181.88,1353.11 \n",
       "  1184.18,1356.13 1186.49,1359.15 1188.79,1362.17 1191.1,1365.19 1193.4,1368.21 1195.7,1371.23 1198.01,1374.25 1200.31,1377.27 1202.62,1380.29 1204.92,1383.31 \n",
       "  1207.23,1386.33 1209.53,1389.35 1211.84,1392.37 1214.14,1395.38 1216.45,1398.4 1218.75,1401.42 1221.06,1404.44 1223.36,1407.46 1225.67,1410.48 1227.97,1413.5 \n",
       "  1230.28,1416.52 1232.58,1419.54 1234.89,1422.56 1237.19,1425.58 1239.5,1428.6 1241.8,1431.62 1244.11,1434.64 1246.41,1437.66 1248.72,1440.67 1251.02,1443.69 \n",
       "  1253.33,1446.71 1255.63,1443.69 1257.94,1440.67 1260.24,1437.66 1262.55,1434.64 1264.85,1431.62 1267.16,1428.6 1269.46,1425.58 1271.77,1422.56 1274.07,1419.54 \n",
       "  1276.38,1416.52 1278.68,1413.5 1280.99,1410.48 1283.29,1407.46 1285.6,1404.44 1287.9,1401.42 1290.21,1398.4 1292.51,1395.38 1294.81,1392.37 1297.12,1389.35 \n",
       "  1299.42,1386.33 1301.73,1383.31 1304.03,1380.29 1306.34,1377.27 1308.64,1374.25 1310.95,1371.23 1313.25,1368.21 1315.56,1365.19 1317.86,1362.17 1320.17,1359.15 \n",
       "  1322.47,1356.13 1324.78,1353.11 1327.08,1350.09 1329.39,1347.07 1331.69,1344.06 1334,1341.04 1336.3,1338.02 1338.61,1335 1340.91,1331.98 1343.22,1328.96 \n",
       "  1345.52,1325.94 1347.83,1322.92 1350.13,1319.9 1352.44,1316.88 1354.74,1313.86 1357.05,1310.84 1359.35,1307.82 1361.66,1304.8 1363.96,1301.78 1366.27,1298.77 \n",
       "  1368.57,1295.75 1370.88,1292.73 1373.18,1289.71 1375.49,1286.69 1377.79,1283.67 1380.1,1280.65 1382.4,1277.63 1384.71,1274.61 1387.01,1271.59 1389.32,1268.57 \n",
       "  1391.62,1265.55 1393.92,1262.53 1396.23,1259.51 1398.53,1256.49 1400.84,1253.47 1403.14,1250.46 1405.45,1247.44 1407.75,1244.42 1410.06,1241.4 1412.36,1238.38 \n",
       "  1414.67,1235.36 1416.97,1232.34 1419.28,1229.32 1421.58,1226.3 1423.89,1223.28 1426.19,1220.26 1428.5,1217.24 1430.8,1214.22 1433.11,1211.2 1435.41,1208.18 \n",
       "  1437.72,1205.17 1440.02,1202.15 1442.33,1199.13 1444.63,1196.11 1446.94,1193.09 1449.24,1190.07 1451.55,1187.05 1453.85,1184.03 1456.16,1181.01 1458.46,1177.99 \n",
       "  1460.77,1174.97 1463.07,1171.95 1465.38,1168.93 1467.68,1165.91 1469.99,1162.89 1472.29,1159.88 1474.6,1156.86 1476.9,1153.84 1479.21,1150.82 1481.51,1147.8 \n",
       "  1483.82,1144.78 1486.12,1141.76 1488.42,1138.74 1490.73,1135.72 1493.03,1132.7 1495.34,1129.68 1497.64,1126.66 1499.95,1123.64 1502.25,1120.62 1504.56,1117.6 \n",
       "  1506.86,1114.58 1509.17,1111.57 1511.47,1108.55 1513.78,1105.53 1516.08,1102.51 1518.39,1099.49 1520.69,1096.47 1523,1093.45 1525.3,1090.43 1527.61,1087.41 \n",
       "  1529.91,1084.39 1532.22,1081.37 1534.52,1078.35 1536.83,1075.33 1539.13,1072.31 1541.44,1069.29 1543.74,1066.28 1546.05,1063.26 1548.35,1060.24 1550.66,1057.22 \n",
       "  1552.96,1054.2 1555.27,1051.18 1557.57,1048.16 1559.88,1045.14 1562.18,1042.12 1564.49,1039.1 1566.79,1036.08 1569.1,1033.06 1571.4,1030.04 1573.71,1027.02 \n",
       "  1576.01,1024 1578.32,1020.98 1580.62,1017.97 1582.93,1014.95 1585.23,1011.93 1587.53,1008.91 1589.84,1005.89 1592.14,1002.87 1594.45,999.849 1596.75,996.83 \n",
       "  1599.06,993.811 1601.36,990.791 1603.67,987.772 1605.97,984.753 1608.28,981.733 1610.58,978.714 1612.89,975.695 1615.19,972.675 1617.5,969.656 1619.8,966.637 \n",
       "  1622.11,963.617 1624.41,960.598 1626.72,957.579 1629.02,954.559 1631.33,951.54 1633.63,948.52 1635.94,945.501 1638.24,942.482 1640.55,939.462 1642.85,936.443 \n",
       "  1645.16,933.424 1647.46,930.404 1649.77,927.385 1652.07,924.366 1654.38,921.346 1656.68,918.327 1658.99,915.308 1661.29,912.288 1663.6,909.269 1665.9,906.25 \n",
       "  1668.21,903.23 1670.51,900.211 1672.82,897.192 1675.12,894.172 1677.43,891.153 1679.73,888.133 1682.04,885.114 1684.34,882.095 1686.64,879.075 1688.95,876.056 \n",
       "  1691.25,873.037 1693.56,870.017 1695.86,866.998 1698.17,863.979 1700.47,860.959 1702.78,857.94 1705.08,854.921 1707.39,851.901 1709.69,848.882 1712,845.863 \n",
       "  1714.3,842.843 1716.61,839.824 1718.91,836.804 1721.22,833.785 1723.52,830.766 1725.83,827.746 1728.13,824.727 1730.44,821.708 1732.74,818.688 1735.05,815.669 \n",
       "  1737.35,812.65 1739.66,809.63 1741.96,806.611 1744.27,803.592 1746.57,800.572 1748.88,797.553 1751.18,794.534 1753.49,791.514 1755.79,788.495 1758.1,785.476 \n",
       "  1760.4,782.456 1762.71,779.437 1765.01,776.417 1767.32,773.398 1769.62,770.379 1771.93,767.359 1774.23,764.34 1776.54,761.321 1778.84,758.301 1781.15,755.282 \n",
       "  1783.45,752.263 1785.75,749.243 1788.06,746.224 1790.36,743.205 1792.67,740.185 1794.97,737.166 1797.28,734.147 1799.58,731.127 1801.89,728.108 1804.19,725.088 \n",
       "  1806.5,722.069 1808.8,719.05 1811.11,716.03 1813.41,713.011 1815.72,709.992 1818.02,706.972 1820.33,703.953 1822.63,700.934 1824.94,697.914 1827.24,694.895 \n",
       "  1829.55,691.876 1831.85,688.856 1834.16,685.837 1836.46,682.818 1838.77,679.798 1841.07,676.779 1843.38,673.76 1845.68,670.74 1847.99,667.721 1850.29,664.701 \n",
       "  1852.6,661.682 1854.9,658.663 1857.21,655.643 1859.51,652.624 1861.82,649.605 1864.12,646.585 1866.43,643.566 1868.73,640.547 1871.04,637.527 1873.34,634.508 \n",
       "  1875.65,631.489 1877.95,628.469 1880.25,625.45 1882.56,622.431 1884.86,619.411 1887.17,616.392 1889.47,613.372 1891.78,610.353 1894.08,607.334 1896.39,604.314 \n",
       "  1898.69,601.295 1901,598.276 1903.3,595.256 1905.61,592.237 1907.91,589.218 1910.22,586.198 1912.52,583.179 1914.83,580.16 1917.13,577.14 1919.44,574.121 \n",
       "  1921.74,571.102 1924.05,568.082 1926.35,565.063 1928.66,562.044 1930.96,559.024 1933.27,556.005 1935.57,552.985 1937.88,549.966 1940.18,546.947 1942.49,543.927 \n",
       "  1944.79,540.908 1947.1,537.889 1949.4,534.869 1951.71,531.85 1954.01,528.831 1956.32,525.811 1958.62,522.792 1960.93,519.773 1963.23,516.753 1965.54,513.734 \n",
       "  1967.84,510.715 1970.15,507.695 1972.45,504.676 1974.76,501.656 1977.06,498.637 1979.36,495.618 1981.67,492.598 1983.97,489.579 1986.28,486.56 1988.58,483.54 \n",
       "  1990.89,480.521 1993.19,477.502 1995.5,474.482 1997.8,471.463 2000.11,468.444 2002.41,465.424 2004.72,462.405 2007.02,459.386 2009.33,456.366 2011.63,453.347 \n",
       "  2013.94,450.328 2016.24,447.308 2018.55,444.289 2020.85,441.269 2023.16,438.25 2025.46,435.231 2027.77,432.211 2030.07,429.192 2032.38,426.173 2034.68,423.153 \n",
       "  2036.99,420.134 2039.29,417.115 2041.6,414.095 2043.9,411.076 2046.21,408.057 2048.51,405.037 2050.82,402.018 2053.12,398.999 2055.43,395.979 2057.73,392.96 \n",
       "  2060.04,389.94 2062.34,386.921 2064.65,383.902 2066.95,380.882 2069.26,377.863 2071.56,374.844 2073.87,371.824 2076.17,368.805 2078.47,365.786 2080.78,362.766 \n",
       "  2083.08,359.747 2085.39,356.728 2087.69,353.708 2090,350.689 2092.3,347.67 2094.61,344.65 2096.91,341.631 2099.22,338.612 2101.52,335.592 2103.83,332.573 \n",
       "  2106.13,329.553 2108.44,326.534 2110.74,323.515 2113.05,320.495 2115.35,317.476 2117.66,314.457 2119.96,311.437 2122.27,308.418 2124.57,305.399 2126.88,302.379 \n",
       "  2129.18,299.36 2131.49,296.341 2133.79,293.321 2136.1,290.302 2138.4,287.283 2140.71,284.263 2143.01,281.244 2145.32,278.224 2147.62,275.205 2149.93,272.186 \n",
       "  2152.23,269.166 2154.54,266.147 2156.84,263.128 2159.15,260.108 2161.45,257.089 2163.76,254.07 2166.06,251.05 2168.37,248.031 2170.67,245.012 2172.98,241.992 \n",
       "  2175.28,238.973 2177.58,235.954 2179.89,232.934 2182.19,229.915 2184.5,226.896 2186.8,223.876 2189.11,220.857 2191.41,217.837 2193.72,214.818 2196.02,211.799 \n",
       "  2198.33,208.779 2200.63,205.76 2202.94,202.741 2205.24,199.721 2207.55,196.702 2209.85,193.683 2212.16,190.663 2214.46,187.644 2216.77,184.625 2219.07,181.605 \n",
       "  2221.38,178.586 2223.68,175.567 2225.99,172.547 2228.29,169.528 2230.6,166.508 2232.9,163.489 2235.21,160.47 2237.51,157.45 2239.82,154.431 2242.12,151.412 \n",
       "  2244.43,148.392 2246.73,145.373 2249.04,142.354 2251.34,139.334 2253.65,136.315 2255.95,133.296 2258.26,130.276 2260.56,127.257 2262.87,124.238 2265.17,121.218 \n",
       "  2267.48,118.199 2269.78,115.18 2272.09,112.16 2274.39,109.141 2276.69,106.121 2279,103.102 2281.3,100.083 2283.61,97.0634 2285.91,94.044 2288.22,91.0247 \n",
       "  2290.52,88.0053 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#e26f46; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,611.235 218.435,618.653 220.74,626.055 223.044,633.44 225.349,640.808 227.654,648.161 229.959,655.496 232.264,662.816 234.569,670.118 236.874,677.404 \n",
       "  239.179,684.674 241.484,691.927 243.788,699.164 246.093,706.384 248.398,713.588 250.703,720.775 253.008,727.946 255.313,735.1 257.618,742.238 259.923,749.359 \n",
       "  262.227,756.463 264.532,763.552 266.837,770.623 269.142,777.678 271.447,784.717 273.752,791.739 276.057,798.745 278.362,805.734 280.667,812.707 282.971,819.663 \n",
       "  285.276,826.602 287.581,833.526 289.886,840.432 292.191,847.322 294.496,854.196 296.801,861.053 299.106,867.894 301.41,874.718 303.715,881.525 306.02,888.317 \n",
       "  308.325,895.091 310.63,901.849 312.935,908.591 315.24,915.316 317.545,922.024 319.85,928.717 322.154,935.392 324.459,942.051 326.764,948.694 329.069,955.32 \n",
       "  331.374,961.929 333.679,968.522 335.984,975.099 338.289,981.659 340.593,988.203 342.898,994.73 345.203,1001.24 347.508,1007.73 349.813,1014.21 352.118,1020.67 \n",
       "  354.423,1027.12 356.728,1033.55 359.033,1039.96 361.337,1046.35 363.642,1052.73 365.947,1059.09 368.252,1065.44 370.557,1071.77 372.862,1078.08 375.167,1084.38 \n",
       "  377.472,1090.66 379.776,1096.92 382.081,1103.16 384.386,1109.39 386.691,1115.61 388.996,1121.81 391.301,1127.99 393.606,1134.15 395.911,1140.3 398.216,1146.43 \n",
       "  400.52,1152.54 402.825,1158.64 405.13,1164.72 407.435,1170.79 409.74,1176.84 412.045,1182.87 414.35,1188.88 416.655,1194.88 418.959,1200.86 421.264,1206.83 \n",
       "  423.569,1212.78 425.874,1218.71 428.179,1224.63 430.484,1230.53 432.789,1236.41 435.094,1242.28 437.399,1248.13 439.703,1253.96 442.008,1259.78 444.313,1265.58 \n",
       "  446.618,1271.37 448.923,1277.13 451.228,1282.89 453.533,1288.62 455.838,1294.34 458.142,1300.04 460.447,1305.73 462.752,1311.39 465.057,1317.05 467.362,1322.68 \n",
       "  469.667,1328.3 471.972,1333.91 474.277,1339.49 476.582,1345.06 478.886,1350.61 481.191,1356.15 483.496,1361.67 485.801,1367.18 488.106,1372.66 490.411,1378.13 \n",
       "  492.716,1383.59 495.021,1389.03 497.325,1394.45 499.63,1399.85 501.935,1405.24 504.24,1410.61 506.545,1415.97 508.85,1421.31 511.155,1426.63 513.46,1431.93 \n",
       "  515.765,1437.22 518.069,1442.5 520.374,1445.67 522.679,1440.43 524.984,1435.21 527.289,1430 529.594,1424.81 531.899,1419.64 534.204,1414.48 536.508,1409.34 \n",
       "  538.813,1404.22 541.118,1399.11 543.423,1394.02 545.728,1388.94 548.033,1383.89 550.338,1378.84 552.643,1373.82 554.948,1368.81 557.252,1363.82 559.557,1358.84 \n",
       "  561.862,1353.88 564.167,1348.94 566.472,1344.01 568.777,1339.1 571.082,1334.21 573.387,1329.33 575.691,1324.47 577.996,1319.63 580.301,1314.8 582.606,1309.99 \n",
       "  584.911,1305.2 587.216,1300.42 589.521,1295.66 591.826,1290.91 594.131,1286.19 596.435,1281.47 598.74,1276.78 601.045,1272.1 603.35,1267.44 605.655,1262.79 \n",
       "  607.96,1258.16 610.265,1253.55 612.57,1248.95 614.874,1244.37 617.179,1239.81 619.484,1235.27 621.789,1230.73 624.094,1226.22 626.399,1221.72 628.704,1217.24 \n",
       "  631.009,1212.78 633.314,1208.33 635.618,1203.9 637.923,1199.49 640.228,1195.09 642.533,1190.71 644.838,1186.34 647.143,1181.99 649.448,1177.66 651.753,1173.34 \n",
       "  654.057,1169.05 656.362,1164.76 658.667,1160.5 660.972,1156.25 663.277,1152.01 665.582,1147.8 667.887,1143.6 670.192,1139.41 672.497,1135.25 674.801,1131.1 \n",
       "  677.106,1126.96 679.411,1122.84 681.716,1118.74 684.021,1114.66 686.326,1110.59 688.631,1106.54 690.936,1102.5 693.24,1098.49 695.545,1094.48 697.85,1090.5 \n",
       "  700.155,1086.53 702.46,1082.58 704.765,1078.64 707.07,1074.72 709.375,1070.82 711.68,1066.93 713.984,1063.06 716.289,1059.21 718.594,1055.37 720.899,1051.55 \n",
       "  723.204,1047.75 725.509,1043.96 727.814,1040.19 730.119,1036.43 732.423,1032.7 734.728,1028.97 737.033,1025.27 739.338,1021.58 741.643,1017.91 743.948,1014.25 \n",
       "  746.253,1010.61 748.558,1006.99 750.863,1003.39 753.167,999.796 755.472,996.223 757.777,992.667 760.082,989.127 762.387,985.603 764.692,982.096 766.997,978.606 \n",
       "  769.302,975.132 771.606,971.675 773.911,968.234 776.216,964.809 778.521,961.401 780.826,958.01 783.131,954.635 785.436,951.277 787.741,947.935 790.046,944.609 \n",
       "  792.35,941.3 794.655,938.008 796.96,934.732 799.265,931.473 801.57,928.23 803.875,925.003 806.18,921.793 808.485,918.6 810.789,915.423 813.094,912.263 \n",
       "  815.399,909.119 817.704,905.992 820.009,902.881 822.314,899.786 824.619,896.708 826.924,893.647 829.229,890.602 831.533,887.574 833.838,884.562 836.143,881.567 \n",
       "  838.448,878.588 840.753,875.625 843.058,872.68 845.363,869.75 847.668,866.837 849.972,863.941 852.277,861.061 854.582,858.198 856.887,855.351 859.192,852.521 \n",
       "  861.497,849.707 863.802,846.91 866.107,844.129 868.412,841.365 870.716,838.617 873.021,835.886 875.326,833.171 877.631,830.472 879.936,827.791 882.241,825.125 \n",
       "  884.546,822.477 886.851,819.844 889.156,817.229 891.46,814.629 893.765,812.047 896.07,809.48 898.375,806.931 900.68,804.397 902.985,801.881 905.29,799.38 \n",
       "  907.595,796.897 909.899,794.429 912.204,791.979 914.509,789.544 916.814,787.127 919.119,784.725 921.424,782.341 923.729,779.972 926.034,777.621 928.339,775.285 \n",
       "  930.643,772.967 932.948,770.665 935.253,768.379 937.558,766.11 939.863,763.857 942.168,761.621 944.473,759.401 946.778,757.198 949.082,755.011 951.387,752.841 \n",
       "  953.692,750.687 955.997,748.55 958.302,746.429 960.607,744.325 962.912,742.238 965.217,740.166 967.522,738.112 969.826,736.074 972.131,734.052 974.436,732.047 \n",
       "  976.741,730.058 979.046,728.086 981.351,726.13 983.656,724.191 985.961,722.269 988.265,720.363 990.57,718.473 992.875,716.6 995.18,714.743 997.485,712.903 \n",
       "  999.79,711.079 1002.09,709.272 1004.4,707.482 1006.7,705.708 1009.01,703.95 1011.31,702.209 1013.62,700.484 1015.92,698.776 1018.23,697.085 1020.53,695.41 \n",
       "  1022.84,693.751 1025.14,692.109 1027.45,690.483 1029.75,688.874 1032.06,687.282 1034.36,685.706 1036.67,684.146 1038.97,682.603 1041.28,681.076 1043.58,679.566 \n",
       "  1045.89,678.073 1048.19,676.596 1050.5,675.135 1052.8,673.691 1055.11,672.264 1057.41,670.853 1059.72,669.458 1062.02,668.08 1064.33,666.719 1066.63,665.374 \n",
       "  1068.94,664.045 1071.24,662.733 1073.55,661.438 1075.85,660.159 1078.16,658.896 1080.46,657.65 1082.77,656.421 1085.07,655.208 1087.38,654.011 1089.68,652.831 \n",
       "  1091.99,651.668 1094.29,650.521 1096.59,649.39 1098.9,648.276 1101.2,647.179 1103.51,646.098 1105.81,645.033 1108.12,643.985 1110.42,642.954 1112.73,641.939 \n",
       "  1115.03,640.94 1117.34,639.959 1119.64,638.993 1121.95,638.044 1124.25,637.112 1126.56,636.196 1128.86,635.296 1131.17,634.413 1133.47,633.547 1135.78,632.697 \n",
       "  1138.08,631.864 1140.39,631.047 1142.69,630.246 1145,629.462 1147.3,628.695 1149.61,627.944 1151.91,627.21 1154.22,626.492 1156.52,625.79 1158.83,625.106 \n",
       "  1161.13,624.437 1163.44,623.785 1165.74,623.15 1168.05,622.531 1170.35,621.929 1172.66,621.343 1174.96,620.773 1177.27,620.221 1179.57,619.684 1181.88,619.164 \n",
       "  1184.18,618.661 1186.49,618.174 1188.79,617.704 1191.1,617.25 1193.4,616.813 1195.7,616.392 1198.01,615.988 1200.31,615.6 1202.62,615.228 1204.92,614.874 \n",
       "  1207.23,614.535 1209.53,614.213 1211.84,613.908 1214.14,613.619 1216.45,613.347 1218.75,613.091 1221.06,612.852 1223.36,612.629 1225.67,612.423 1227.97,612.233 \n",
       "  1230.28,612.06 1232.58,611.903 1234.89,611.763 1237.19,611.639 1239.5,611.532 1241.8,611.441 1244.11,611.367 1246.41,611.309 1248.72,611.268 1251.02,611.243 \n",
       "  1253.33,611.235 1255.63,611.243 1257.94,611.268 1260.24,611.309 1262.55,611.367 1264.85,611.441 1267.16,611.532 1269.46,611.639 1271.77,611.763 1274.07,611.903 \n",
       "  1276.38,612.06 1278.68,612.233 1280.99,612.423 1283.29,612.629 1285.6,612.852 1287.9,613.091 1290.21,613.347 1292.51,613.619 1294.81,613.908 1297.12,614.213 \n",
       "  1299.42,614.535 1301.73,614.874 1304.03,615.228 1306.34,615.6 1308.64,615.988 1310.95,616.392 1313.25,616.813 1315.56,617.25 1317.86,617.704 1320.17,618.174 \n",
       "  1322.47,618.661 1324.78,619.164 1327.08,619.684 1329.39,620.221 1331.69,620.773 1334,621.343 1336.3,621.929 1338.61,622.531 1340.91,623.15 1343.22,623.785 \n",
       "  1345.52,624.437 1347.83,625.106 1350.13,625.79 1352.44,626.492 1354.74,627.21 1357.05,627.944 1359.35,628.695 1361.66,629.462 1363.96,630.246 1366.27,631.047 \n",
       "  1368.57,631.864 1370.88,632.697 1373.18,633.547 1375.49,634.413 1377.79,635.296 1380.1,636.196 1382.4,637.112 1384.71,638.044 1387.01,638.993 1389.32,639.959 \n",
       "  1391.62,640.94 1393.92,641.939 1396.23,642.954 1398.53,643.985 1400.84,645.033 1403.14,646.098 1405.45,647.179 1407.75,648.276 1410.06,649.39 1412.36,650.521 \n",
       "  1414.67,651.668 1416.97,652.831 1419.28,654.011 1421.58,655.208 1423.89,656.421 1426.19,657.65 1428.5,658.896 1430.8,660.159 1433.11,661.438 1435.41,662.733 \n",
       "  1437.72,664.045 1440.02,665.374 1442.33,666.719 1444.63,668.08 1446.94,669.458 1449.24,670.853 1451.55,672.264 1453.85,673.691 1456.16,675.135 1458.46,676.596 \n",
       "  1460.77,678.073 1463.07,679.566 1465.38,681.076 1467.68,682.603 1469.99,684.146 1472.29,685.706 1474.6,687.282 1476.9,688.874 1479.21,690.483 1481.51,692.109 \n",
       "  1483.82,693.751 1486.12,695.41 1488.42,697.085 1490.73,698.776 1493.03,700.484 1495.34,702.209 1497.64,703.95 1499.95,705.708 1502.25,707.482 1504.56,709.272 \n",
       "  1506.86,711.079 1509.17,712.903 1511.47,714.743 1513.78,716.6 1516.08,718.473 1518.39,720.363 1520.69,722.269 1523,724.191 1525.3,726.13 1527.61,728.086 \n",
       "  1529.91,730.058 1532.22,732.047 1534.52,734.052 1536.83,736.074 1539.13,738.112 1541.44,740.166 1543.74,742.238 1546.05,744.325 1548.35,746.429 1550.66,748.55 \n",
       "  1552.96,750.687 1555.27,752.841 1557.57,755.011 1559.88,757.198 1562.18,759.401 1564.49,761.621 1566.79,763.857 1569.1,766.11 1571.4,768.379 1573.71,770.665 \n",
       "  1576.01,772.967 1578.32,775.285 1580.62,777.621 1582.93,779.972 1585.23,782.341 1587.53,784.725 1589.84,787.127 1592.14,789.544 1594.45,791.979 1596.75,794.429 \n",
       "  1599.06,796.897 1601.36,799.38 1603.67,801.881 1605.97,804.397 1608.28,806.931 1610.58,809.48 1612.89,812.047 1615.19,814.629 1617.5,817.229 1619.8,819.844 \n",
       "  1622.11,822.477 1624.41,825.125 1626.72,827.791 1629.02,830.472 1631.33,833.171 1633.63,835.886 1635.94,838.617 1638.24,841.365 1640.55,844.129 1642.85,846.91 \n",
       "  1645.16,849.707 1647.46,852.521 1649.77,855.351 1652.07,858.198 1654.38,861.061 1656.68,863.941 1658.99,866.837 1661.29,869.75 1663.6,872.68 1665.9,875.625 \n",
       "  1668.21,878.588 1670.51,881.567 1672.82,884.562 1675.12,887.574 1677.43,890.602 1679.73,893.647 1682.04,896.708 1684.34,899.786 1686.64,902.881 1688.95,905.992 \n",
       "  1691.25,909.119 1693.56,912.263 1695.86,915.423 1698.17,918.6 1700.47,921.793 1702.78,925.003 1705.08,928.23 1707.39,931.473 1709.69,934.732 1712,938.008 \n",
       "  1714.3,941.3 1716.61,944.609 1718.91,947.935 1721.22,951.277 1723.52,954.635 1725.83,958.01 1728.13,961.401 1730.44,964.809 1732.74,968.234 1735.05,971.675 \n",
       "  1737.35,975.132 1739.66,978.606 1741.96,982.096 1744.27,985.603 1746.57,989.127 1748.88,992.667 1751.18,996.223 1753.49,999.796 1755.79,1003.39 1758.1,1006.99 \n",
       "  1760.4,1010.61 1762.71,1014.25 1765.01,1017.91 1767.32,1021.58 1769.62,1025.27 1771.93,1028.97 1774.23,1032.7 1776.54,1036.43 1778.84,1040.19 1781.15,1043.96 \n",
       "  1783.45,1047.75 1785.75,1051.55 1788.06,1055.37 1790.36,1059.21 1792.67,1063.06 1794.97,1066.93 1797.28,1070.82 1799.58,1074.72 1801.89,1078.64 1804.19,1082.58 \n",
       "  1806.5,1086.53 1808.8,1090.5 1811.11,1094.48 1813.41,1098.49 1815.72,1102.5 1818.02,1106.54 1820.33,1110.59 1822.63,1114.66 1824.94,1118.74 1827.24,1122.84 \n",
       "  1829.55,1126.96 1831.85,1131.1 1834.16,1135.25 1836.46,1139.41 1838.77,1143.6 1841.07,1147.8 1843.38,1152.01 1845.68,1156.25 1847.99,1160.5 1850.29,1164.76 \n",
       "  1852.6,1169.05 1854.9,1173.34 1857.21,1177.66 1859.51,1181.99 1861.82,1186.34 1864.12,1190.71 1866.43,1195.09 1868.73,1199.49 1871.04,1203.9 1873.34,1208.33 \n",
       "  1875.65,1212.78 1877.95,1217.24 1880.25,1221.72 1882.56,1226.22 1884.86,1230.73 1887.17,1235.27 1889.47,1239.81 1891.78,1244.37 1894.08,1248.95 1896.39,1253.55 \n",
       "  1898.69,1258.16 1901,1262.79 1903.3,1267.44 1905.61,1272.1 1907.91,1276.78 1910.22,1281.47 1912.52,1286.19 1914.83,1290.91 1917.13,1295.66 1919.44,1300.42 \n",
       "  1921.74,1305.2 1924.05,1309.99 1926.35,1314.8 1928.66,1319.63 1930.96,1324.47 1933.27,1329.33 1935.57,1334.21 1937.88,1339.1 1940.18,1344.01 1942.49,1348.94 \n",
       "  1944.79,1353.88 1947.1,1358.84 1949.4,1363.82 1951.71,1368.81 1954.01,1373.82 1956.32,1378.84 1958.62,1383.89 1960.93,1388.94 1963.23,1394.02 1965.54,1399.11 \n",
       "  1967.84,1404.22 1970.15,1409.34 1972.45,1414.48 1974.76,1419.64 1977.06,1424.81 1979.36,1430 1981.67,1435.21 1983.97,1440.43 1986.28,1445.67 1988.58,1442.5 \n",
       "  1990.89,1437.22 1993.19,1431.93 1995.5,1426.63 1997.8,1421.31 2000.11,1415.97 2002.41,1410.61 2004.72,1405.24 2007.02,1399.85 2009.33,1394.45 2011.63,1389.03 \n",
       "  2013.94,1383.59 2016.24,1378.13 2018.55,1372.66 2020.85,1367.18 2023.16,1361.67 2025.46,1356.15 2027.77,1350.61 2030.07,1345.06 2032.38,1339.49 2034.68,1333.91 \n",
       "  2036.99,1328.3 2039.29,1322.68 2041.6,1317.05 2043.9,1311.39 2046.21,1305.73 2048.51,1300.04 2050.82,1294.34 2053.12,1288.62 2055.43,1282.89 2057.73,1277.13 \n",
       "  2060.04,1271.37 2062.34,1265.58 2064.65,1259.78 2066.95,1253.96 2069.26,1248.13 2071.56,1242.28 2073.87,1236.41 2076.17,1230.53 2078.47,1224.63 2080.78,1218.71 \n",
       "  2083.08,1212.78 2085.39,1206.83 2087.69,1200.86 2090,1194.88 2092.3,1188.88 2094.61,1182.87 2096.91,1176.84 2099.22,1170.79 2101.52,1164.72 2103.83,1158.64 \n",
       "  2106.13,1152.54 2108.44,1146.43 2110.74,1140.3 2113.05,1134.15 2115.35,1127.99 2117.66,1121.81 2119.96,1115.61 2122.27,1109.39 2124.57,1103.16 2126.88,1096.92 \n",
       "  2129.18,1090.66 2131.49,1084.38 2133.79,1078.08 2136.1,1071.77 2138.4,1065.44 2140.71,1059.09 2143.01,1052.73 2145.32,1046.35 2147.62,1039.96 2149.93,1033.55 \n",
       "  2152.23,1027.12 2154.54,1020.67 2156.84,1014.21 2159.15,1007.73 2161.45,1001.24 2163.76,994.73 2166.06,988.203 2168.37,981.659 2170.67,975.099 2172.98,968.522 \n",
       "  2175.28,961.929 2177.58,955.32 2179.89,948.694 2182.19,942.051 2184.5,935.392 2186.8,928.717 2189.11,922.024 2191.41,915.316 2193.72,908.591 2196.02,901.849 \n",
       "  2198.33,895.091 2200.63,888.317 2202.94,881.525 2205.24,874.718 2207.55,867.894 2209.85,861.053 2212.16,854.196 2214.46,847.322 2216.77,840.432 2219.07,833.526 \n",
       "  2221.38,826.602 2223.68,819.663 2225.99,812.707 2228.29,805.734 2230.6,798.745 2232.9,791.739 2235.21,784.717 2237.51,777.678 2239.82,770.623 2242.12,763.552 \n",
       "  2244.43,756.463 2246.73,749.359 2249.04,742.238 2251.34,735.1 2253.65,727.946 2255.95,720.775 2258.26,713.588 2260.56,706.384 2262.87,699.164 2265.17,691.927 \n",
       "  2267.48,684.674 2269.78,677.404 2272.09,670.118 2274.39,662.816 2276.69,655.496 2279,648.161 2281.3,640.808 2283.61,633.44 2285.91,626.055 2288.22,618.653 \n",
       "  2290.52,611.235 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#3da44d; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,1206.09 218.435,1214.6 220.74,1223.02 223.044,1231.33 225.349,1239.56 227.654,1247.69 229.959,1255.73 232.264,1263.68 234.569,1271.54 236.874,1279.3 \n",
       "  239.179,1286.98 241.484,1294.56 243.788,1302.06 246.093,1309.47 248.398,1316.78 250.703,1324.01 253.008,1331.16 255.313,1338.21 257.618,1345.18 259.923,1352.06 \n",
       "  262.227,1358.86 264.532,1365.57 266.837,1372.2 269.142,1378.74 271.447,1385.2 273.752,1391.57 276.057,1397.87 278.362,1404.08 280.667,1410.21 282.971,1416.25 \n",
       "  285.276,1422.22 287.581,1428.11 289.886,1433.91 292.191,1439.64 294.496,1445.29 296.801,1442.57 299.106,1437.08 301.41,1431.66 303.715,1426.32 306.02,1421.06 \n",
       "  308.325,1415.88 310.63,1410.77 312.935,1405.74 315.24,1400.78 317.545,1395.89 319.85,1391.08 322.154,1386.35 324.459,1381.68 326.764,1377.09 329.069,1372.57 \n",
       "  331.374,1368.12 333.679,1363.74 335.984,1359.44 338.289,1355.2 340.593,1351.03 342.898,1346.94 345.203,1342.91 347.508,1338.95 349.813,1335.06 352.118,1331.23 \n",
       "  354.423,1327.48 356.728,1323.79 359.033,1320.16 361.337,1316.6 363.642,1313.11 365.947,1309.68 368.252,1306.32 370.557,1303.02 372.862,1299.78 375.167,1296.61 \n",
       "  377.472,1293.5 379.776,1290.45 382.081,1287.46 384.386,1284.54 386.691,1281.68 388.996,1278.87 391.301,1276.13 393.606,1273.45 395.911,1270.83 398.216,1268.26 \n",
       "  400.52,1265.76 402.825,1263.31 405.13,1260.92 407.435,1258.58 409.74,1256.31 412.045,1254.09 414.35,1251.93 416.655,1249.82 418.959,1247.76 421.264,1245.77 \n",
       "  423.569,1243.82 425.874,1241.93 428.179,1240.1 430.484,1238.32 432.789,1236.59 435.094,1234.91 437.399,1233.28 439.703,1231.71 442.008,1230.19 444.313,1228.71 \n",
       "  446.618,1227.29 448.923,1225.92 451.228,1224.6 453.533,1223.33 455.838,1222.1 458.142,1220.93 460.447,1219.8 462.752,1218.72 465.057,1217.69 467.362,1216.7 \n",
       "  469.667,1215.76 471.972,1214.87 474.277,1214.02 476.582,1213.22 478.886,1212.46 481.191,1211.75 483.496,1211.08 485.801,1210.46 488.106,1209.87 490.411,1209.34 \n",
       "  492.716,1208.84 495.021,1208.39 497.325,1207.98 499.63,1207.61 501.935,1207.28 504.24,1206.99 506.545,1206.75 508.85,1206.54 511.155,1206.37 513.46,1206.24 \n",
       "  515.765,1206.16 518.069,1206.11 520.374,1206.09 522.679,1206.12 524.984,1206.19 527.289,1206.29 529.594,1206.42 531.899,1206.6 534.204,1206.81 536.508,1207.06 \n",
       "  538.813,1207.34 541.118,1207.66 543.423,1208.01 545.728,1208.4 548.033,1208.82 550.338,1209.27 552.643,1209.76 554.948,1210.28 557.252,1210.83 559.557,1211.42 \n",
       "  561.862,1212.04 564.167,1212.68 566.472,1213.37 568.777,1214.08 571.082,1214.82 573.387,1215.59 575.691,1216.4 577.996,1217.23 580.301,1218.09 582.606,1218.98 \n",
       "  584.911,1219.9 587.216,1220.85 589.521,1221.83 591.826,1222.83 594.131,1223.86 596.435,1224.92 598.74,1226 601.045,1227.11 603.35,1228.25 605.655,1229.42 \n",
       "  607.96,1230.6 610.265,1231.82 612.57,1233.06 614.874,1234.32 617.179,1235.61 619.484,1236.92 621.789,1238.25 624.094,1239.61 626.399,1240.99 628.704,1242.4 \n",
       "  631.009,1243.82 633.314,1245.27 635.618,1246.74 637.923,1248.23 640.228,1249.75 642.533,1251.28 644.838,1252.83 647.143,1254.41 649.448,1256 651.753,1257.62 \n",
       "  654.057,1259.25 656.362,1260.9 658.667,1262.57 660.972,1264.26 663.277,1265.97 665.582,1267.7 667.887,1269.44 670.192,1271.2 672.497,1272.98 674.801,1274.77 \n",
       "  677.106,1276.58 679.411,1278.41 681.716,1280.25 684.021,1282.11 686.326,1283.98 688.631,1285.87 690.936,1287.78 693.24,1289.7 695.545,1291.63 697.85,1293.58 \n",
       "  700.155,1295.54 702.46,1297.51 704.765,1299.5 707.07,1301.5 709.375,1303.51 711.68,1305.53 713.984,1307.57 716.289,1309.62 718.594,1311.68 720.899,1313.75 \n",
       "  723.204,1315.83 725.509,1317.93 727.814,1320.03 730.119,1322.15 732.423,1324.27 734.728,1326.4 737.033,1328.55 739.338,1330.7 741.643,1332.86 743.948,1335.03 \n",
       "  746.253,1337.21 748.558,1339.4 750.863,1341.59 753.167,1343.8 755.472,1346.01 757.777,1348.23 760.082,1350.45 762.387,1352.68 764.692,1354.92 766.997,1357.17 \n",
       "  769.302,1359.42 771.606,1361.67 773.911,1363.93 776.216,1366.2 778.521,1368.47 780.826,1370.75 783.131,1373.03 785.436,1375.32 787.741,1377.61 790.046,1379.91 \n",
       "  792.35,1382.2 794.655,1384.51 796.96,1386.81 799.265,1389.12 801.57,1391.43 803.875,1393.74 806.18,1396.06 808.485,1398.38 810.789,1400.7 813.094,1403.02 \n",
       "  815.399,1405.34 817.704,1407.67 820.009,1410 822.314,1412.32 824.619,1414.65 826.924,1416.98 829.229,1419.31 831.533,1421.64 833.838,1423.96 836.143,1426.29 \n",
       "  838.448,1428.62 840.753,1430.95 843.058,1433.27 845.363,1435.6 847.668,1437.92 849.972,1440.24 852.277,1442.56 854.582,1444.88 856.887,1446.23 859.192,1443.92 \n",
       "  861.497,1441.61 863.802,1439.3 866.107,1437 868.412,1434.69 870.716,1432.39 873.021,1430.1 875.326,1427.81 877.631,1425.52 879.936,1423.24 882.241,1420.96 \n",
       "  884.546,1418.68 886.851,1416.41 889.156,1414.15 891.46,1411.89 893.765,1409.63 896.07,1407.38 898.375,1405.13 900.68,1402.9 902.985,1400.66 905.29,1398.43 \n",
       "  907.595,1396.21 909.899,1394 912.204,1391.79 914.509,1389.59 916.814,1387.39 919.119,1385.21 921.424,1383.02 923.729,1380.85 926.034,1378.69 928.339,1376.53 \n",
       "  930.643,1374.38 932.948,1372.23 935.253,1370.1 937.558,1367.97 939.863,1365.86 942.168,1363.75 944.473,1361.65 946.778,1359.56 949.082,1357.47 951.387,1355.4 \n",
       "  953.692,1353.34 955.997,1351.28 958.302,1349.24 960.607,1347.2 962.912,1345.18 965.217,1343.16 967.522,1341.16 969.826,1339.17 972.131,1337.18 974.436,1335.21 \n",
       "  976.741,1333.25 979.046,1331.29 981.351,1329.35 983.656,1327.42 985.961,1325.51 988.265,1323.6 990.57,1321.71 992.875,1319.82 995.18,1317.95 997.485,1316.09 \n",
       "  999.79,1314.24 1002.09,1312.41 1004.4,1310.59 1006.7,1308.77 1009.01,1306.98 1011.31,1305.19 1013.62,1303.42 1015.92,1301.66 1018.23,1299.91 1020.53,1298.18 \n",
       "  1022.84,1296.46 1025.14,1294.75 1027.45,1293.06 1029.75,1291.38 1032.06,1289.71 1034.36,1288.06 1036.67,1286.42 1038.97,1284.8 1041.28,1283.19 1043.58,1281.59 \n",
       "  1045.89,1280.01 1048.19,1278.45 1050.5,1276.89 1052.8,1275.36 1055.11,1273.83 1057.41,1272.32 1059.72,1270.83 1062.02,1269.35 1064.33,1267.89 1066.63,1266.44 \n",
       "  1068.94,1265.01 1071.24,1263.59 1073.55,1262.19 1075.85,1260.8 1078.16,1259.43 1080.46,1258.08 1082.77,1256.74 1085.07,1255.42 1087.38,1254.11 1089.68,1252.82 \n",
       "  1091.99,1251.55 1094.29,1250.29 1096.59,1249.05 1098.9,1247.82 1101.2,1246.61 1103.51,1245.42 1105.81,1244.24 1108.12,1243.08 1110.42,1241.94 1112.73,1240.82 \n",
       "  1115.03,1239.71 1117.34,1238.62 1119.64,1237.54 1121.95,1236.48 1124.25,1235.44 1126.56,1234.42 1128.86,1233.41 1131.17,1232.43 1133.47,1231.46 1135.78,1230.5 \n",
       "  1138.08,1229.57 1140.39,1228.65 1142.69,1227.75 1145,1226.86 1147.3,1226 1149.61,1225.15 1151.91,1224.32 1154.22,1223.51 1156.52,1222.72 1158.83,1221.94 \n",
       "  1161.13,1221.18 1163.44,1220.44 1165.74,1219.72 1168.05,1219.02 1170.35,1218.34 1172.66,1217.67 1174.96,1217.02 1177.27,1216.39 1179.57,1215.78 1181.88,1215.19 \n",
       "  1184.18,1214.61 1186.49,1214.06 1188.79,1213.52 1191.1,1213 1193.4,1212.5 1195.7,1212.02 1198.01,1211.55 1200.31,1211.11 1202.62,1210.68 1204.92,1210.28 \n",
       "  1207.23,1209.89 1209.53,1209.52 1211.84,1209.17 1214.14,1208.84 1216.45,1208.52 1218.75,1208.23 1221.06,1207.96 1223.36,1207.7 1225.67,1207.46 1227.97,1207.24 \n",
       "  1230.28,1207.04 1232.58,1206.86 1234.89,1206.7 1237.19,1206.56 1239.5,1206.44 1241.8,1206.33 1244.11,1206.25 1246.41,1206.18 1248.72,1206.13 1251.02,1206.1 \n",
       "  1253.33,1206.09 1255.63,1206.1 1257.94,1206.13 1260.24,1206.18 1262.55,1206.25 1264.85,1206.33 1267.16,1206.44 1269.46,1206.56 1271.77,1206.7 1274.07,1206.86 \n",
       "  1276.38,1207.04 1278.68,1207.24 1280.99,1207.46 1283.29,1207.7 1285.6,1207.96 1287.9,1208.23 1290.21,1208.52 1292.51,1208.84 1294.81,1209.17 1297.12,1209.52 \n",
       "  1299.42,1209.89 1301.73,1210.28 1304.03,1210.68 1306.34,1211.11 1308.64,1211.55 1310.95,1212.02 1313.25,1212.5 1315.56,1213 1317.86,1213.52 1320.17,1214.06 \n",
       "  1322.47,1214.61 1324.78,1215.19 1327.08,1215.78 1329.39,1216.39 1331.69,1217.02 1334,1217.67 1336.3,1218.34 1338.61,1219.02 1340.91,1219.72 1343.22,1220.44 \n",
       "  1345.52,1221.18 1347.83,1221.94 1350.13,1222.72 1352.44,1223.51 1354.74,1224.32 1357.05,1225.15 1359.35,1226 1361.66,1226.86 1363.96,1227.75 1366.27,1228.65 \n",
       "  1368.57,1229.57 1370.88,1230.5 1373.18,1231.46 1375.49,1232.43 1377.79,1233.41 1380.1,1234.42 1382.4,1235.44 1384.71,1236.48 1387.01,1237.54 1389.32,1238.62 \n",
       "  1391.62,1239.71 1393.92,1240.82 1396.23,1241.94 1398.53,1243.08 1400.84,1244.24 1403.14,1245.42 1405.45,1246.61 1407.75,1247.82 1410.06,1249.05 1412.36,1250.29 \n",
       "  1414.67,1251.55 1416.97,1252.82 1419.28,1254.11 1421.58,1255.42 1423.89,1256.74 1426.19,1258.08 1428.5,1259.43 1430.8,1260.8 1433.11,1262.19 1435.41,1263.59 \n",
       "  1437.72,1265.01 1440.02,1266.44 1442.33,1267.89 1444.63,1269.35 1446.94,1270.83 1449.24,1272.32 1451.55,1273.83 1453.85,1275.36 1456.16,1276.89 1458.46,1278.45 \n",
       "  1460.77,1280.01 1463.07,1281.59 1465.38,1283.19 1467.68,1284.8 1469.99,1286.42 1472.29,1288.06 1474.6,1289.71 1476.9,1291.38 1479.21,1293.06 1481.51,1294.75 \n",
       "  1483.82,1296.46 1486.12,1298.18 1488.42,1299.91 1490.73,1301.66 1493.03,1303.42 1495.34,1305.19 1497.64,1306.98 1499.95,1308.77 1502.25,1310.59 1504.56,1312.41 \n",
       "  1506.86,1314.24 1509.17,1316.09 1511.47,1317.95 1513.78,1319.82 1516.08,1321.71 1518.39,1323.6 1520.69,1325.51 1523,1327.42 1525.3,1329.35 1527.61,1331.29 \n",
       "  1529.91,1333.25 1532.22,1335.21 1534.52,1337.18 1536.83,1339.17 1539.13,1341.16 1541.44,1343.16 1543.74,1345.18 1546.05,1347.2 1548.35,1349.24 1550.66,1351.28 \n",
       "  1552.96,1353.34 1555.27,1355.4 1557.57,1357.47 1559.88,1359.56 1562.18,1361.65 1564.49,1363.75 1566.79,1365.86 1569.1,1367.97 1571.4,1370.1 1573.71,1372.23 \n",
       "  1576.01,1374.38 1578.32,1376.53 1580.62,1378.69 1582.93,1380.85 1585.23,1383.02 1587.53,1385.21 1589.84,1387.39 1592.14,1389.59 1594.45,1391.79 1596.75,1394 \n",
       "  1599.06,1396.21 1601.36,1398.43 1603.67,1400.66 1605.97,1402.9 1608.28,1405.13 1610.58,1407.38 1612.89,1409.63 1615.19,1411.89 1617.5,1414.15 1619.8,1416.41 \n",
       "  1622.11,1418.68 1624.41,1420.96 1626.72,1423.24 1629.02,1425.52 1631.33,1427.81 1633.63,1430.1 1635.94,1432.39 1638.24,1434.69 1640.55,1437 1642.85,1439.3 \n",
       "  1645.16,1441.61 1647.46,1443.92 1649.77,1446.23 1652.07,1444.88 1654.38,1442.56 1656.68,1440.24 1658.99,1437.92 1661.29,1435.6 1663.6,1433.27 1665.9,1430.95 \n",
       "  1668.21,1428.62 1670.51,1426.29 1672.82,1423.96 1675.12,1421.64 1677.43,1419.31 1679.73,1416.98 1682.04,1414.65 1684.34,1412.32 1686.64,1410 1688.95,1407.67 \n",
       "  1691.25,1405.34 1693.56,1403.02 1695.86,1400.7 1698.17,1398.38 1700.47,1396.06 1702.78,1393.74 1705.08,1391.43 1707.39,1389.12 1709.69,1386.81 1712,1384.51 \n",
       "  1714.3,1382.2 1716.61,1379.91 1718.91,1377.61 1721.22,1375.32 1723.52,1373.03 1725.83,1370.75 1728.13,1368.47 1730.44,1366.2 1732.74,1363.93 1735.05,1361.67 \n",
       "  1737.35,1359.42 1739.66,1357.17 1741.96,1354.92 1744.27,1352.68 1746.57,1350.45 1748.88,1348.23 1751.18,1346.01 1753.49,1343.8 1755.79,1341.59 1758.1,1339.4 \n",
       "  1760.4,1337.21 1762.71,1335.03 1765.01,1332.86 1767.32,1330.7 1769.62,1328.55 1771.93,1326.4 1774.23,1324.27 1776.54,1322.15 1778.84,1320.03 1781.15,1317.93 \n",
       "  1783.45,1315.83 1785.75,1313.75 1788.06,1311.68 1790.36,1309.62 1792.67,1307.57 1794.97,1305.53 1797.28,1303.51 1799.58,1301.5 1801.89,1299.5 1804.19,1297.51 \n",
       "  1806.5,1295.54 1808.8,1293.58 1811.11,1291.63 1813.41,1289.7 1815.72,1287.78 1818.02,1285.87 1820.33,1283.98 1822.63,1282.11 1824.94,1280.25 1827.24,1278.41 \n",
       "  1829.55,1276.58 1831.85,1274.77 1834.16,1272.98 1836.46,1271.2 1838.77,1269.44 1841.07,1267.7 1843.38,1265.97 1845.68,1264.26 1847.99,1262.57 1850.29,1260.9 \n",
       "  1852.6,1259.25 1854.9,1257.62 1857.21,1256 1859.51,1254.41 1861.82,1252.83 1864.12,1251.28 1866.43,1249.75 1868.73,1248.23 1871.04,1246.74 1873.34,1245.27 \n",
       "  1875.65,1243.82 1877.95,1242.4 1880.25,1240.99 1882.56,1239.61 1884.86,1238.25 1887.17,1236.92 1889.47,1235.61 1891.78,1234.32 1894.08,1233.06 1896.39,1231.82 \n",
       "  1898.69,1230.6 1901,1229.42 1903.3,1228.25 1905.61,1227.11 1907.91,1226 1910.22,1224.92 1912.52,1223.86 1914.83,1222.83 1917.13,1221.83 1919.44,1220.85 \n",
       "  1921.74,1219.9 1924.05,1218.98 1926.35,1218.09 1928.66,1217.23 1930.96,1216.4 1933.27,1215.59 1935.57,1214.82 1937.88,1214.08 1940.18,1213.37 1942.49,1212.68 \n",
       "  1944.79,1212.04 1947.1,1211.42 1949.4,1210.83 1951.71,1210.28 1954.01,1209.76 1956.32,1209.27 1958.62,1208.82 1960.93,1208.4 1963.23,1208.01 1965.54,1207.66 \n",
       "  1967.84,1207.34 1970.15,1207.06 1972.45,1206.81 1974.76,1206.6 1977.06,1206.42 1979.36,1206.29 1981.67,1206.19 1983.97,1206.12 1986.28,1206.09 1988.58,1206.11 \n",
       "  1990.89,1206.16 1993.19,1206.24 1995.5,1206.37 1997.8,1206.54 2000.11,1206.75 2002.41,1206.99 2004.72,1207.28 2007.02,1207.61 2009.33,1207.98 2011.63,1208.39 \n",
       "  2013.94,1208.84 2016.24,1209.34 2018.55,1209.87 2020.85,1210.46 2023.16,1211.08 2025.46,1211.75 2027.77,1212.46 2030.07,1213.22 2032.38,1214.02 2034.68,1214.87 \n",
       "  2036.99,1215.76 2039.29,1216.7 2041.6,1217.69 2043.9,1218.72 2046.21,1219.8 2048.51,1220.93 2050.82,1222.1 2053.12,1223.33 2055.43,1224.6 2057.73,1225.92 \n",
       "  2060.04,1227.29 2062.34,1228.71 2064.65,1230.19 2066.95,1231.71 2069.26,1233.28 2071.56,1234.91 2073.87,1236.59 2076.17,1238.32 2078.47,1240.1 2080.78,1241.93 \n",
       "  2083.08,1243.82 2085.39,1245.77 2087.69,1247.76 2090,1249.82 2092.3,1251.93 2094.61,1254.09 2096.91,1256.31 2099.22,1258.58 2101.52,1260.92 2103.83,1263.31 \n",
       "  2106.13,1265.76 2108.44,1268.26 2110.74,1270.83 2113.05,1273.45 2115.35,1276.13 2117.66,1278.87 2119.96,1281.68 2122.27,1284.54 2124.57,1287.46 2126.88,1290.45 \n",
       "  2129.18,1293.5 2131.49,1296.61 2133.79,1299.78 2136.1,1303.02 2138.4,1306.32 2140.71,1309.68 2143.01,1313.11 2145.32,1316.6 2147.62,1320.16 2149.93,1323.79 \n",
       "  2152.23,1327.48 2154.54,1331.23 2156.84,1335.06 2159.15,1338.95 2161.45,1342.91 2163.76,1346.94 2166.06,1351.03 2168.37,1355.2 2170.67,1359.44 2172.98,1363.74 \n",
       "  2175.28,1368.12 2177.58,1372.57 2179.89,1377.09 2182.19,1381.68 2184.5,1386.35 2186.8,1391.08 2189.11,1395.89 2191.41,1400.78 2193.72,1405.74 2196.02,1410.77 \n",
       "  2198.33,1415.88 2200.63,1421.06 2202.94,1426.32 2205.24,1431.66 2207.55,1437.08 2209.85,1442.57 2212.16,1445.29 2214.46,1439.64 2216.77,1433.91 2219.07,1428.11 \n",
       "  2221.38,1422.22 2223.68,1416.25 2225.99,1410.21 2228.29,1404.08 2230.6,1397.87 2232.9,1391.57 2235.21,1385.2 2237.51,1378.74 2239.82,1372.2 2242.12,1365.57 \n",
       "  2244.43,1358.86 2246.73,1352.06 2249.04,1345.18 2251.34,1338.21 2253.65,1331.16 2255.95,1324.01 2258.26,1316.78 2260.56,1309.47 2262.87,1302.06 2265.17,1294.56 \n",
       "  2267.48,1286.98 2269.78,1279.3 2272.09,1271.54 2274.39,1263.68 2276.69,1255.73 2279,1247.69 2281.3,1239.56 2283.61,1231.33 2285.91,1223.02 2288.22,1214.6 \n",
       "  2290.52,1206.09 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0602)\" style=\"stroke:#c271d2; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,1429.1 218.435,1431.54 220.74,1433.88 223.044,1436.1 225.349,1438.22 227.654,1440.23 229.959,1442.13 232.264,1443.94 234.569,1445.66 236.874,1446.15 \n",
       "  239.179,1444.62 241.484,1443.18 243.788,1441.83 246.093,1440.56 248.398,1439.37 250.703,1438.26 253.008,1437.22 255.313,1436.26 257.618,1435.37 259.923,1434.55 \n",
       "  262.227,1433.79 264.532,1433.1 266.837,1432.48 269.142,1431.91 271.447,1431.4 273.752,1430.95 276.057,1430.55 278.362,1430.2 280.667,1429.91 282.971,1429.66 \n",
       "  285.276,1429.46 287.581,1429.31 289.886,1429.2 292.191,1429.13 294.496,1429.1 296.801,1429.11 299.106,1429.15 301.41,1429.23 303.715,1429.35 306.02,1429.5 \n",
       "  308.325,1429.67 310.63,1429.88 312.935,1430.12 315.24,1430.38 317.545,1430.67 319.85,1430.98 322.154,1431.31 324.459,1431.67 326.764,1432.05 329.069,1432.44 \n",
       "  331.374,1432.86 333.679,1433.29 335.984,1433.73 338.289,1434.19 340.593,1434.67 342.898,1435.15 345.203,1435.65 347.508,1436.16 349.813,1436.68 352.118,1437.21 \n",
       "  354.423,1437.75 356.728,1438.29 359.033,1438.84 361.337,1439.4 363.642,1439.96 365.947,1440.52 368.252,1441.09 370.557,1441.66 372.862,1442.23 375.167,1442.81 \n",
       "  377.472,1443.38 379.776,1443.96 382.081,1444.53 384.386,1445.1 386.691,1445.67 388.996,1446.24 391.301,1446.62 393.606,1446.06 395.911,1445.5 398.216,1444.95 \n",
       "  400.52,1444.4 402.825,1443.86 405.13,1443.32 407.435,1442.79 409.74,1442.27 412.045,1441.75 414.35,1441.24 416.655,1440.74 418.959,1440.24 421.264,1439.76 \n",
       "  423.569,1439.28 425.874,1438.81 428.179,1438.35 430.484,1437.9 432.789,1437.46 435.094,1437.03 437.399,1436.61 439.703,1436.2 442.008,1435.8 444.313,1435.41 \n",
       "  446.618,1435.03 448.923,1434.66 451.228,1434.31 453.533,1433.96 455.838,1433.63 458.142,1433.31 460.447,1433 462.752,1432.7 465.057,1432.41 467.362,1432.13 \n",
       "  469.667,1431.87 471.972,1431.62 474.277,1431.38 476.582,1431.15 478.886,1430.94 481.191,1430.73 483.496,1430.54 485.801,1430.36 488.106,1430.19 490.411,1430.04 \n",
       "  492.716,1429.9 495.021,1429.76 497.325,1429.65 499.63,1429.54 501.935,1429.44 504.24,1429.36 506.545,1429.29 508.85,1429.23 511.155,1429.18 513.46,1429.14 \n",
       "  515.765,1429.11 518.069,1429.1 520.374,1429.1 522.679,1429.1 524.984,1429.12 527.289,1429.15 529.594,1429.19 531.899,1429.24 534.204,1429.31 536.508,1429.38 \n",
       "  538.813,1429.46 541.118,1429.55 543.423,1429.65 545.728,1429.77 548.033,1429.89 550.338,1430.02 552.643,1430.16 554.948,1430.31 557.252,1430.47 559.557,1430.64 \n",
       "  561.862,1430.81 564.167,1431 566.472,1431.19 568.777,1431.4 571.082,1431.61 573.387,1431.82 575.691,1432.05 577.996,1432.28 580.301,1432.52 582.606,1432.77 \n",
       "  584.911,1433.02 587.216,1433.28 589.521,1433.55 591.826,1433.83 594.131,1434.11 596.435,1434.39 598.74,1434.69 601.045,1434.98 603.35,1435.29 605.655,1435.6 \n",
       "  607.96,1435.91 610.265,1436.23 612.57,1436.55 614.874,1436.88 617.179,1437.21 619.484,1437.55 621.789,1437.89 624.094,1438.23 626.399,1438.58 628.704,1438.93 \n",
       "  631.009,1439.28 633.314,1439.64 635.618,1439.99 637.923,1440.36 640.228,1440.72 642.533,1441.09 644.838,1441.46 647.143,1441.83 649.448,1442.2 651.753,1442.57 \n",
       "  654.057,1442.94 656.362,1443.32 658.667,1443.7 660.972,1444.07 663.277,1444.45 665.582,1444.83 667.887,1445.21 670.192,1445.58 672.497,1445.96 674.801,1446.34 \n",
       "  677.106,1446.71 679.411,1446.33 681.716,1445.96 684.021,1445.58 686.326,1445.21 688.631,1444.84 690.936,1444.47 693.24,1444.1 695.545,1443.73 697.85,1443.37 \n",
       "  700.155,1443 702.46,1442.64 704.765,1442.29 707.07,1441.93 709.375,1441.58 711.68,1441.23 713.984,1440.88 716.289,1440.53 718.594,1440.19 720.899,1439.86 \n",
       "  723.204,1439.52 725.509,1439.19 727.814,1438.86 730.119,1438.54 732.423,1438.22 734.728,1437.9 737.033,1437.59 739.338,1437.29 741.643,1436.98 743.948,1436.69 \n",
       "  746.253,1436.39 748.558,1436.1 750.863,1435.82 753.167,1435.54 755.472,1435.27 757.777,1435 760.082,1434.74 762.387,1434.48 764.692,1434.22 766.997,1433.98 \n",
       "  769.302,1433.73 771.606,1433.5 773.911,1433.27 776.216,1433.04 778.521,1432.82 780.826,1432.61 783.131,1432.4 785.436,1432.2 787.741,1432 790.046,1431.81 \n",
       "  792.35,1431.63 794.655,1431.45 796.96,1431.28 799.265,1431.11 801.57,1430.96 803.875,1430.8 806.18,1430.66 808.485,1430.52 810.789,1430.38 813.094,1430.26 \n",
       "  815.399,1430.14 817.704,1430.02 820.009,1429.92 822.314,1429.82 824.619,1429.72 826.924,1429.63 829.229,1429.55 831.533,1429.48 833.838,1429.41 836.143,1429.35 \n",
       "  838.448,1429.3 840.753,1429.25 843.058,1429.21 845.363,1429.17 847.668,1429.14 849.972,1429.12 852.277,1429.11 854.582,1429.1 856.887,1429.1 859.192,1429.1 \n",
       "  861.497,1429.11 863.802,1429.13 866.107,1429.15 868.412,1429.18 870.716,1429.22 873.021,1429.26 875.326,1429.31 877.631,1429.37 879.936,1429.43 882.241,1429.5 \n",
       "  884.546,1429.57 886.851,1429.66 889.156,1429.74 891.46,1429.83 893.765,1429.93 896.07,1430.04 898.375,1430.15 900.68,1430.26 902.985,1430.39 905.29,1430.51 \n",
       "  907.595,1430.65 909.899,1430.79 912.204,1430.93 914.509,1431.08 916.814,1431.24 919.119,1431.4 921.424,1431.56 923.729,1431.74 926.034,1431.91 928.339,1432.09 \n",
       "  930.643,1432.28 932.948,1432.47 935.253,1432.67 937.558,1432.87 939.863,1433.07 942.168,1433.29 944.473,1433.5 946.778,1433.72 949.082,1433.94 951.387,1434.17 \n",
       "  953.692,1434.4 955.997,1434.64 958.302,1434.88 960.607,1435.12 962.912,1435.37 965.217,1435.62 967.522,1435.88 969.826,1436.14 972.131,1436.4 974.436,1436.66 \n",
       "  976.741,1436.93 979.046,1437.2 981.351,1437.48 983.656,1437.76 985.961,1438.04 988.265,1438.32 990.57,1438.61 992.875,1438.9 995.18,1439.19 997.485,1439.48 \n",
       "  999.79,1439.78 1002.09,1440.07 1004.4,1440.37 1006.7,1440.68 1009.01,1440.98 1011.31,1441.28 1013.62,1441.59 1015.92,1441.9 1018.23,1442.21 1020.53,1442.52 \n",
       "  1022.84,1442.84 1025.14,1443.15 1027.45,1443.46 1029.75,1443.78 1032.06,1444.1 1034.36,1444.41 1036.67,1444.73 1038.97,1445.05 1041.28,1445.37 1043.58,1445.69 \n",
       "  1045.89,1446.01 1048.19,1446.33 1050.5,1446.65 1052.8,1446.46 1055.11,1446.14 1057.41,1445.82 1059.72,1445.5 1062.02,1445.19 1064.33,1444.87 1066.63,1444.55 \n",
       "  1068.94,1444.24 1071.24,1443.92 1073.55,1443.61 1075.85,1443.3 1078.16,1442.99 1080.46,1442.68 1082.77,1442.37 1085.07,1442.06 1087.38,1441.76 1089.68,1441.45 \n",
       "  1091.99,1441.15 1094.29,1440.85 1096.59,1440.55 1098.9,1440.26 1101.2,1439.96 1103.51,1439.67 1105.81,1439.38 1108.12,1439.1 1110.42,1438.81 1112.73,1438.53 \n",
       "  1115.03,1438.25 1117.34,1437.98 1119.64,1437.7 1121.95,1437.43 1124.25,1437.17 1126.56,1436.9 1128.86,1436.64 1131.17,1436.39 1133.47,1436.13 1135.78,1435.88 \n",
       "  1138.08,1435.63 1140.39,1435.39 1142.69,1435.15 1145,1434.92 1147.3,1434.68 1149.61,1434.46 1151.91,1434.23 1154.22,1434.01 1156.52,1433.8 1158.83,1433.58 \n",
       "  1161.13,1433.38 1163.44,1433.17 1165.74,1432.97 1168.05,1432.78 1170.35,1432.59 1172.66,1432.4 1174.96,1432.22 1177.27,1432.05 1179.57,1431.88 1181.88,1431.71 \n",
       "  1184.18,1431.55 1186.49,1431.39 1188.79,1431.24 1191.1,1431.09 1193.4,1430.95 1195.7,1430.81 1198.01,1430.68 1200.31,1430.55 1202.62,1430.43 1204.92,1430.31 \n",
       "  1207.23,1430.2 1209.53,1430.09 1211.84,1429.99 1214.14,1429.9 1216.45,1429.8 1218.75,1429.72 1221.06,1429.64 1223.36,1429.56 1225.67,1429.5 1227.97,1429.43 \n",
       "  1230.28,1429.37 1232.58,1429.32 1234.89,1429.27 1237.19,1429.23 1239.5,1429.2 1241.8,1429.17 1244.11,1429.14 1246.41,1429.12 1248.72,1429.11 1251.02,1429.1 \n",
       "  1253.33,1429.1 1255.63,1429.1 1257.94,1429.11 1260.24,1429.12 1262.55,1429.14 1264.85,1429.17 1267.16,1429.2 1269.46,1429.23 1271.77,1429.27 1274.07,1429.32 \n",
       "  1276.38,1429.37 1278.68,1429.43 1280.99,1429.5 1283.29,1429.56 1285.6,1429.64 1287.9,1429.72 1290.21,1429.8 1292.51,1429.9 1294.81,1429.99 1297.12,1430.09 \n",
       "  1299.42,1430.2 1301.73,1430.31 1304.03,1430.43 1306.34,1430.55 1308.64,1430.68 1310.95,1430.81 1313.25,1430.95 1315.56,1431.09 1317.86,1431.24 1320.17,1431.39 \n",
       "  1322.47,1431.55 1324.78,1431.71 1327.08,1431.88 1329.39,1432.05 1331.69,1432.22 1334,1432.4 1336.3,1432.59 1338.61,1432.78 1340.91,1432.97 1343.22,1433.17 \n",
       "  1345.52,1433.38 1347.83,1433.58 1350.13,1433.8 1352.44,1434.01 1354.74,1434.23 1357.05,1434.46 1359.35,1434.68 1361.66,1434.92 1363.96,1435.15 1366.27,1435.39 \n",
       "  1368.57,1435.63 1370.88,1435.88 1373.18,1436.13 1375.49,1436.39 1377.79,1436.64 1380.1,1436.9 1382.4,1437.17 1384.71,1437.43 1387.01,1437.7 1389.32,1437.98 \n",
       "  1391.62,1438.25 1393.92,1438.53 1396.23,1438.81 1398.53,1439.1 1400.84,1439.38 1403.14,1439.67 1405.45,1439.96 1407.75,1440.26 1410.06,1440.55 1412.36,1440.85 \n",
       "  1414.67,1441.15 1416.97,1441.45 1419.28,1441.76 1421.58,1442.06 1423.89,1442.37 1426.19,1442.68 1428.5,1442.99 1430.8,1443.3 1433.11,1443.61 1435.41,1443.92 \n",
       "  1437.72,1444.24 1440.02,1444.55 1442.33,1444.87 1444.63,1445.19 1446.94,1445.5 1449.24,1445.82 1451.55,1446.14 1453.85,1446.46 1456.16,1446.65 1458.46,1446.33 \n",
       "  1460.77,1446.01 1463.07,1445.69 1465.38,1445.37 1467.68,1445.05 1469.99,1444.73 1472.29,1444.41 1474.6,1444.1 1476.9,1443.78 1479.21,1443.46 1481.51,1443.15 \n",
       "  1483.82,1442.84 1486.12,1442.52 1488.42,1442.21 1490.73,1441.9 1493.03,1441.59 1495.34,1441.28 1497.64,1440.98 1499.95,1440.68 1502.25,1440.37 1504.56,1440.07 \n",
       "  1506.86,1439.78 1509.17,1439.48 1511.47,1439.19 1513.78,1438.9 1516.08,1438.61 1518.39,1438.32 1520.69,1438.04 1523,1437.76 1525.3,1437.48 1527.61,1437.2 \n",
       "  1529.91,1436.93 1532.22,1436.66 1534.52,1436.4 1536.83,1436.14 1539.13,1435.88 1541.44,1435.62 1543.74,1435.37 1546.05,1435.12 1548.35,1434.88 1550.66,1434.64 \n",
       "  1552.96,1434.4 1555.27,1434.17 1557.57,1433.94 1559.88,1433.72 1562.18,1433.5 1564.49,1433.29 1566.79,1433.07 1569.1,1432.87 1571.4,1432.67 1573.71,1432.47 \n",
       "  1576.01,1432.28 1578.32,1432.09 1580.62,1431.91 1582.93,1431.74 1585.23,1431.56 1587.53,1431.4 1589.84,1431.24 1592.14,1431.08 1594.45,1430.93 1596.75,1430.79 \n",
       "  1599.06,1430.65 1601.36,1430.51 1603.67,1430.39 1605.97,1430.26 1608.28,1430.15 1610.58,1430.04 1612.89,1429.93 1615.19,1429.83 1617.5,1429.74 1619.8,1429.66 \n",
       "  1622.11,1429.57 1624.41,1429.5 1626.72,1429.43 1629.02,1429.37 1631.33,1429.31 1633.63,1429.26 1635.94,1429.22 1638.24,1429.18 1640.55,1429.15 1642.85,1429.13 \n",
       "  1645.16,1429.11 1647.46,1429.1 1649.77,1429.1 1652.07,1429.1 1654.38,1429.11 1656.68,1429.12 1658.99,1429.14 1661.29,1429.17 1663.6,1429.21 1665.9,1429.25 \n",
       "  1668.21,1429.3 1670.51,1429.35 1672.82,1429.41 1675.12,1429.48 1677.43,1429.55 1679.73,1429.63 1682.04,1429.72 1684.34,1429.82 1686.64,1429.92 1688.95,1430.02 \n",
       "  1691.25,1430.14 1693.56,1430.26 1695.86,1430.38 1698.17,1430.52 1700.47,1430.66 1702.78,1430.8 1705.08,1430.96 1707.39,1431.11 1709.69,1431.28 1712,1431.45 \n",
       "  1714.3,1431.63 1716.61,1431.81 1718.91,1432 1721.22,1432.2 1723.52,1432.4 1725.83,1432.61 1728.13,1432.82 1730.44,1433.04 1732.74,1433.27 1735.05,1433.5 \n",
       "  1737.35,1433.73 1739.66,1433.98 1741.96,1434.22 1744.27,1434.48 1746.57,1434.74 1748.88,1435 1751.18,1435.27 1753.49,1435.54 1755.79,1435.82 1758.1,1436.1 \n",
       "  1760.4,1436.39 1762.71,1436.69 1765.01,1436.98 1767.32,1437.29 1769.62,1437.59 1771.93,1437.9 1774.23,1438.22 1776.54,1438.54 1778.84,1438.86 1781.15,1439.19 \n",
       "  1783.45,1439.52 1785.75,1439.86 1788.06,1440.19 1790.36,1440.53 1792.67,1440.88 1794.97,1441.23 1797.28,1441.58 1799.58,1441.93 1801.89,1442.29 1804.19,1442.64 \n",
       "  1806.5,1443 1808.8,1443.37 1811.11,1443.73 1813.41,1444.1 1815.72,1444.47 1818.02,1444.84 1820.33,1445.21 1822.63,1445.58 1824.94,1445.96 1827.24,1446.33 \n",
       "  1829.55,1446.71 1831.85,1446.34 1834.16,1445.96 1836.46,1445.58 1838.77,1445.21 1841.07,1444.83 1843.38,1444.45 1845.68,1444.07 1847.99,1443.7 1850.29,1443.32 \n",
       "  1852.6,1442.94 1854.9,1442.57 1857.21,1442.2 1859.51,1441.83 1861.82,1441.46 1864.12,1441.09 1866.43,1440.72 1868.73,1440.36 1871.04,1439.99 1873.34,1439.64 \n",
       "  1875.65,1439.28 1877.95,1438.93 1880.25,1438.58 1882.56,1438.23 1884.86,1437.89 1887.17,1437.55 1889.47,1437.21 1891.78,1436.88 1894.08,1436.55 1896.39,1436.23 \n",
       "  1898.69,1435.91 1901,1435.6 1903.3,1435.29 1905.61,1434.98 1907.91,1434.69 1910.22,1434.39 1912.52,1434.11 1914.83,1433.83 1917.13,1433.55 1919.44,1433.28 \n",
       "  1921.74,1433.02 1924.05,1432.77 1926.35,1432.52 1928.66,1432.28 1930.96,1432.05 1933.27,1431.82 1935.57,1431.61 1937.88,1431.4 1940.18,1431.19 1942.49,1431 \n",
       "  1944.79,1430.81 1947.1,1430.64 1949.4,1430.47 1951.71,1430.31 1954.01,1430.16 1956.32,1430.02 1958.62,1429.89 1960.93,1429.77 1963.23,1429.65 1965.54,1429.55 \n",
       "  1967.84,1429.46 1970.15,1429.38 1972.45,1429.31 1974.76,1429.24 1977.06,1429.19 1979.36,1429.15 1981.67,1429.12 1983.97,1429.1 1986.28,1429.1 1988.58,1429.1 \n",
       "  1990.89,1429.11 1993.19,1429.14 1995.5,1429.18 1997.8,1429.23 2000.11,1429.29 2002.41,1429.36 2004.72,1429.44 2007.02,1429.54 2009.33,1429.65 2011.63,1429.76 \n",
       "  2013.94,1429.9 2016.24,1430.04 2018.55,1430.19 2020.85,1430.36 2023.16,1430.54 2025.46,1430.73 2027.77,1430.94 2030.07,1431.15 2032.38,1431.38 2034.68,1431.62 \n",
       "  2036.99,1431.87 2039.29,1432.13 2041.6,1432.41 2043.9,1432.7 2046.21,1433 2048.51,1433.31 2050.82,1433.63 2053.12,1433.96 2055.43,1434.31 2057.73,1434.66 \n",
       "  2060.04,1435.03 2062.34,1435.41 2064.65,1435.8 2066.95,1436.2 2069.26,1436.61 2071.56,1437.03 2073.87,1437.46 2076.17,1437.9 2078.47,1438.35 2080.78,1438.81 \n",
       "  2083.08,1439.28 2085.39,1439.76 2087.69,1440.24 2090,1440.74 2092.3,1441.24 2094.61,1441.75 2096.91,1442.27 2099.22,1442.79 2101.52,1443.32 2103.83,1443.86 \n",
       "  2106.13,1444.4 2108.44,1444.95 2110.74,1445.5 2113.05,1446.06 2115.35,1446.62 2117.66,1446.24 2119.96,1445.67 2122.27,1445.1 2124.57,1444.53 2126.88,1443.96 \n",
       "  2129.18,1443.38 2131.49,1442.81 2133.79,1442.23 2136.1,1441.66 2138.4,1441.09 2140.71,1440.52 2143.01,1439.96 2145.32,1439.4 2147.62,1438.84 2149.93,1438.29 \n",
       "  2152.23,1437.75 2154.54,1437.21 2156.84,1436.68 2159.15,1436.16 2161.45,1435.65 2163.76,1435.15 2166.06,1434.67 2168.37,1434.19 2170.67,1433.73 2172.98,1433.29 \n",
       "  2175.28,1432.86 2177.58,1432.44 2179.89,1432.05 2182.19,1431.67 2184.5,1431.31 2186.8,1430.98 2189.11,1430.67 2191.41,1430.38 2193.72,1430.12 2196.02,1429.88 \n",
       "  2198.33,1429.67 2200.63,1429.5 2202.94,1429.35 2205.24,1429.23 2207.55,1429.15 2209.85,1429.11 2212.16,1429.1 2214.46,1429.13 2216.77,1429.2 2219.07,1429.31 \n",
       "  2221.38,1429.46 2223.68,1429.66 2225.99,1429.91 2228.29,1430.2 2230.6,1430.55 2232.9,1430.95 2235.21,1431.4 2237.51,1431.91 2239.82,1432.48 2242.12,1433.1 \n",
       "  2244.43,1433.79 2246.73,1434.55 2249.04,1435.37 2251.34,1436.26 2253.65,1437.22 2255.95,1438.26 2258.26,1439.37 2260.56,1440.56 2262.87,1441.83 2265.17,1443.18 \n",
       "  2267.48,1444.62 2269.78,1446.15 2272.09,1445.66 2274.39,1443.94 2276.69,1442.13 2279,1440.23 2281.3,1438.22 2283.61,1436.1 2285.91,1433.88 2288.22,1431.54 \n",
       "  2290.52,1429.1 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip0600)\" d=\"\n",
       "M1929.71 433.164 L2280.76 433.164 L2280.76 130.764 L1929.71 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1929.71,433.164 2280.76,433.164 2280.76,130.764 1929.71,130.764 1929.71,433.164 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#009af9; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,191.244 2097.71,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 208.744)\" x=\"2121.71\" y=\"208.744\">T = 1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#e26f46; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,251.724 2097.71,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 269.224)\" x=\"2121.71\" y=\"269.224\">T = 2</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#3da44d; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,312.204 2097.71,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 329.704)\" x=\"2121.71\" y=\"329.704\">T = 4</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip0600)\" style=\"stroke:#c271d2; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1953.71,372.684 2097.71,372.684 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip0600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2121.71, 390.184)\" x=\"2121.71\" y=\"390.184\">T = 8</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 236,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot!(xrange, y, label = \"T = 8\", lw=2, framestyle = :box)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 237,
   "metadata": {},
   "outputs": [],
   "source": [
    "savefig(\"beta_plot.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

